The Initial Mass Function Based on the Full-sky 20-pc Census of $\sim$3,600 Stars and Brown Dwarfs

A complete accounting of nearby objects -- from the highest-mass white dwarf progenitors down to low-mass brown dwarfs -- is now possible, thanks to an almost complete set of trigonometric parallax determinations from Gaia, ground-based surveys, and Spitzer follow-up. We create a census of objects within a Sun-centered sphere of 20-pc radius and check published literature to decompose each binary or higher-order system into its separate components. The result is a volume-limited census of $\sim$3,600 individual star formation products useful in measuring the initial mass function across the stellar ($<8 M_\odot$) and substellar ($\gtrsim 5 M_{Jup}$) regimes. Comparing our resulting initial mass function to previous measurements shows good agreement above 0.8$M_\odot$ and a divergence at lower masses. Our 20-pc space densities are best fit with a quadripartite power law, $\xi(M) = dN/dM \propto M^{-\alpha}$ with long-established values of $\alpha = 2.3$ at high masses ($0.55 < M < 8.00 M_\odot$) and $\alpha = 1.3$ at intermediate masses ($0.22 < M < 0.55 M_\odot$), but at lower masses we find $\alpha = 0.25$ for $0.05 < M <0.22 M_\odot$ and $\alpha = 0.6$ for $0.01 < M < 0.05 M_\odot$. This implies that the rate of production as a function of decreasing mass diminishes in the low-mass star/high-mass brown dwarf regime before increasing again in the low-mass brown dwarf regime. Correcting for completeness, we find a star to brown dwarf number ratio of, currently, 4:1, and an average mass per object of 0.41 $M_\odot$.

==> anc/table02.txt <==
|Name                       |DiscoveryRef   |SpOp|SpIR|SpRf|G    |G_RP |W1    |W1err |W2    |W2err |ch1   |ch1err|ch2   |ch2err|S|JMKO |Jerr|H    |Herr|Ph|DateObs    |pmra    |pmrerr|pmdec   |pmderr|pmtot |pmerr|pmsg|d_J    |d_H    |d_ch2  |d_W2   |d_G    |d_GRP  |d_adp  |M|Res|JW2    |ch12   |W12    |GJ     |GRPJ   |SpW   |SpS   |SpJW  |Note                                                                                                                                            |
|char                       |char           |real|real|char|real |real |real  |real  |real  |real  |real  |real  |real  |real  |c|real |real|real |real|c |char       |real    |real  |real    |real  |real  |real |real|real   |real   |real   |real   |real   |real   |real   |i|c  |real   |real   |real   |real   |real   |real  |real  |real  |char                                                                                                                                            |
   CWISE J000229.93+635217.0               2 null null   -- null  null  18.208  0.214 15.733  0.052 17.349  0.246 15.690  0.055 b 18.67 0.01 null  null P- 2021-Aug-10  0.81594 0.0630  0.09881 0.0584  821.9  85.9  9.6   null    null    27.95   28.85   null    null    28.0  1 out    2.94    1.66    2.47   null    null    17.5   17.6   null                                                                                                          
   CWISE J000844.33+012726.8            20,8 null 16.5   -Z null  null  16.707  0.043 14.831  0.027 null   null   null   null   - 16.99 0.02 17.40 0.06 uu           - -0.03458 0.0300 -0.42776 0.0312  429.2  43.3  9.9   null    22.29   null    23.92   null    null    22.3  1 out    2.16   null     1.88   null    null    16.2   null   null                                                                                                          
   CWISE J001322.53-114300.7            9,10 null 13.0   -L null  null  15.585  0.023 14.356  0.020 14.837  0.007 14.276  0.011 K null  null 15.68 0.11 -2           -  0.24712 0.0162 -0.04772 0.0157  251.7  22.6 11.2   null    20.82   24.68   23.56   null    null    22.8  1 out   null     0.56    1.23   null    null    14.2   13.4   null                                                                                                          
   CWISE J001504.00+475411.6     R,W,S,G,Q,L null null   -- null  null  18.288  0.144 15.497  0.036 null   null   null   null   - 18.90 0.03 null  null P- 2020-Jul-03  0.01312 0.0457 -0.29211 0.0461  292.4  64.9  4.5   null    null    null    22.60   null    null    22.6  2 out    3.40   null     2.79   null    null    18.2   null   null                                                                                                          
  CWISER J003350.99+434010.6               G  2.0 null   K- 19.32 17.74 10.591  0.016 10.507  0.014 null   null   null   null   - 14.35 0.01 null  null U-           -  0.72695 0.0077 -0.05961 0.0075  729.4  10.7 67.9   null    null    null    null    20.56   25.58   24.3  5 out    3.84   null     0.08    4.97    3.39   null   null   null                                                                                         
   CWISE J003507.81-153233.5               1 null null   -- null  null  18.167  0.140 15.340  0.038 17.111  0.065 15.228  0.020 a 19.13 0.03 19.05 0.16 PP 2018-Sep-01 -0.04891 0.0496 -0.61298 0.0552  614.9  74.2  8.3   null    null    19.92   20.69   null    null    19.9  1  in    3.79    1.88    2.83   null    null    18.3   18.1   null                                                                                                          
   CWISE J003915.40+360938.8               1 null null   -- null  null  19.759 null   16.310  0.075 18.191  0.102 15.982  0.021 a 19.83 0.01 null  null K- 2021-Aug-27 -0.17040 0.1134 -0.22728 0.1307  284.1 173.0  1.6   null    null    22.89 < 23.94   null    null    22.9  1 out    3.52    2.21 >  3.45   null    null  > 19.3   19.1   null  proper motion confirmation needed                                                                           
   CWISE J005411.45-145140.9           D,G,K null null   -- null  null  15.288  0.075 14.409  0.057 null   null   null   null   - null  null null  null --           -  0.13579 0.0165 -0.04329 0.0157  142.5  22.8  6.3   null    null    null    null    null    null    26.5  6 out   null    null     0.88   null    null    12.1   null   null  W1-W2 suggests a phototype of ~T2 --> distance of 26.5 pc                                                                                               
   CWISE J010055.31-511002.1               D null null   -- 20.61 18.63 12.825  0.016 12.530  0.016 null   null   null   null   - 15.03 0.01 null  null V-           - -0.05347 0.0047 -0.09054 0.0043  105.2   6.4 16.5   null    null    null    null    null    26.95   43.3  5 out    2.50   null     0.29    5.58    3.60   null   null   null                                                                                         
   CWISE J010650.59+225158.7               1 null null   -- null  null  17.505  0.081 15.087  0.032 16.490  0.035 15.135  0.020 a 17.41 0.03 null  null U-           - -0.18070 0.0363 -0.38581 0.0371  426.0  51.9  8.2   null    null    25.29   21.93   null    null    25.3  1 out    2.32    1.35    2.42   null    null    17.4   16.9   null                                                                                                    
   CWISE J011831.62+212750.9       S,G,I,D,Q null null   -- null  null  17.536  0.091 15.283  0.039 null   null   null   null   - 18.15 0.06 null  null U-           -  0.06374 0.0417 -0.31413 0.0440  320.5  60.6  5.3   null    null    null    25.63   null    null    25.6  2 out    2.87   null     2.25   null    null    17.0   null   null                                                                                                    
   CWISE J013343.58+803153.1     D,A,S,G,N,L null 14.0   -K null  null  15.109  0.016 13.771  0.011 null   null   null   null   - 15.80 0.02 15.66 0.14 P2           - -0.24759 0.0084  0.04551 0.0072  251.7  11.1 22.8   null    18.57   null    17.44   null    null    18.6  1  in    2.03   null     1.34   null    null    14.6   null   null                                                                                                           
   CWISE J014217.66+414653.6           D,G,S null null   -- null  null  19.365 null   16.421  0.096 null   null   null   null   - null  null null  null --           -  0.51744 0.1343 -0.80462 0.1474  956.6 199.4  4.8   null    null    null  < 32.26   null    null   <32.2  2 ---   null    null  >  2.94   null    null  > 18.5   null   null  promising candidate, may yet prove to be within 20 pc                                                            
   CWISE J014407.64+380255.6             K,L null  5.5   -K null  null  14.749  0.017 14.446  0.020 null   null   null   null   - 16.25 0.01 15.85 0.17 U2           -  0.29450 0.0124  0.11465 0.0108  316.0  16.4 19.2   null    45.57   null    null    null    null    45.6  1 out    1.80   null     0.30   null    null    null   null   null                                                                                                    
   CWISE J014433.03-545545.5           D,S,Q null null   -- null  null  16.971  0.121 14.580  0.032 null   null   null   null   - 16.79 0.01 null  null V-           -  0.38067 0.0295  0.44868 0.0309  588.4  42.7 13.8   null    null    null    17.56   null    null    17.6  2  in    2.21   null     2.39   null    null    17.4   null   null  J-W2 color is consistent with the W1-W2 phototype of ~T7.5                                 
   CWISE J014535.23-031413.3               4 null  9.0   -A null  null  14.159  0.014 13.623  0.014 null   null   null   null   - 16.71 0.01 15.71 0.01 VV           -  0.05410 0.0093 -0.12257 0.0081  134.0  12.3 10.9   null    24.99   null    null    null    null    25.0  1 out    3.09   null     0.54   null    null     8.4   null   null                                                                                             
   CWISE J014642.51+512817.4           D,S,G null null   -- null  19.48 13.220  0.013 12.809  0.009 null   null   null   null   - 15.74 0.01 null  null U-           -  0.12220 0.0051 -0.07115 0.0047  141.4   6.9 20.4   null    null    null    null    null    29.57   29.6  4 out    2.93   null     0.41   null     3.74    6.4   null   null                                                                               
   CWISE J020258.53+291707.7               Q null null   -- null  null  18.322  0.172 15.722  0.052 null   null   null   null   - 18.08 0.05 null  null U-           - -0.11001 0.0676 -0.27334 0.0704  294.6  97.6  3.0   null    null    null    27.24   null    null    27.2  2 out    2.36   null     2.60   null    null    17.8   null   null                                                                                   
  CWISER J021550.96+674017.2               D null null   -- null  null  14.326  0.017 13.837  0.013 null   null   null   null   - 15.11 0.01 null  null K- 2022-Jan-21  0.39231 0.0108 -0.10232 0.0102  405.4  14.9 27.3   null    null    null    null    null    null    18.6  6  in    1.27   null     0.49   null    null     7.7   null   null  likely mid-T companion to HD 13579, MOSFIRE J-band detection blended w/ bkg object 
  CWISER J021612.11+423015.9             G,Q null null   -- null  null  19.412  0.412 15.196  0.035 null   null   null   null   - 21.72 0.04 null  null K- 2021-Aug-27  0.37152 0.0364  0.21335 0.0362  428.4  51.3  8.3   10.75   null    null     9.35   null    null    10.8  1  in    6.52   null     4.22   null    null    null   null   20.1  likely an early-Y dwarf                                                                                
   CWISE J021621.35-494226.3         D,G,S,K null null   -- null  null  19.608 null   16.442  0.072 null   null   null   null   - 19.87 0.18 null  null V-           -  0.64611 0.1026  0.09633 0.0954  653.3 140.1  4.7   null    null    null  < 29.32   null    null    34.9  6 out    3.43   null  >  3.17   null    null  > 18.9   null   null  J-W2=3.43 is consistent with a phototype of ~T8 --> distance of 34.9 pc                                                     
   CWISE J021948.68+351845.3               6 null null   -- null  null  18.615  0.202 15.810  0.055 null   null   null   null   - 21.14 0.02 null  null S-           -  0.77971 0.0693 -0.41363 0.0700  882.6  98.5  9.0   17.70   null    null    25.94   null    null    17.4  6  in    5.33   null     2.80   null    null    18.2   null   19.5  companion to Ross 19, Gaia D3 parallax places the primary at 17.44 pc                                                                             
  CWISER J022352.32+704300.7             D,P null null   -- null  null  13.533  0.014 13.113  0.010 null   null   null   null   - null  null null  null --           -  0.05292 0.0060 -0.03767 0.0052   65.0   7.9  8.2   null    null    null    null    null    null    24.1  6 out   null    null     0.42   null    null     6.5   null   null  W1-W2 suggests phototype of ~L6.5 --> distance of 24.1 pc                                            
   CWISE J022609.18-161000.8               4 null  7.0   -A null  null  13.714  0.013 13.169  0.011 null   null   null   null   - 17.15 0.01 15.75 0.14 V2           -  0.12459 0.0064 -0.12359 0.0057  175.5   8.6 20.5   null    32.62   null    null    null    null    32.6  1 out    3.98   null     0.54   null    null     8.5   null   null                                                                                                    
   CWISE J024210.47+071224.3             Q,K null null   -- null  null  19.242  0.435 15.602  0.050 null   null   null   null   - null  null null  null --           -  0.18721 0.0659 -0.03588 0.0677  190.6  94.5  2.0   null    null    null    15.63   null    null    ----  6 ---   null    null     3.64   null    null    19.6   null   null  undetected in both MOSIFIRE J and VHS YJHK, may not be real
   CWISE J024708.36+274058.6       D,G,S,K,Q null null   -- null  null  19.005 null   16.210  0.077 null   null   null   null   - 20.70 null null  null P- 2020-Oct-09 -1.17015 0.1326 -0.35393 0.1210 1222.5 179.5  6.8 < 25.09   null    null  < 31.32   null    null   <25.1  1 --- >  4.49   null  >  2.79   null    null  > 18.2   null > 19.1  yet may be determined to be cold enough and close enough to be a 20-pc member                           
   CWISE J025711.65-390626.9           A,G,O null null   -- null  null  15.929  0.023 14.391  0.016 15.214  0.018 14.349  0.018 K null  null null  null --           - -0.12944 0.0137 -0.01972 0.0132  130.9  19.0  6.9   null    null    22.15   21.85   null    null    22.2  1 out   null     0.86    1.54   null    null    15.3   15.3   null                                                                                                      
   CWISE J030533.85-582636.8               2 null 18.0   -M null  null  18.105  0.086 15.541  0.029 17.340  0.042 15.515  0.018 b 19.10 0.06 null  null V-           - -0.33268 0.0384 -0.24128 0.0362  411.0  52.8  7.8   null    null    23.52   25.45   null    null    23.5  1 out    3.56    1.82    2.56   null    null    17.7   18.0   null                                                                                                         
   CWISE J030854.46-621436.9             D,Q null null   -- null  null  14.208  0.014 13.810  0.012 null   null   null   null   - 16.08 0.01 null  null V-           -  0.04420 0.0066  0.07324 0.0058   85.5   8.8  9.7   null    null    null    null    null    null    36.5  6 out    2.27   null     0.40   null    null    null   null   null  J-W2 and W1-W2 colors are consistent with L6 --> distance ~ 36.5 pc                            
   CWISE J032117.03+091005.9 D,B,R,S,G,T,Q,L null null   -- null  null  17.954  0.119 15.292  0.040 null   null   null   null   - 18.08 0.04 null  null P- 2020-Feb-05  0.57888 0.0476 -0.17831 0.0501  605.7  69.1  8.8   null    null    null    21.76   null    null    21.8  2 out    2.79   null     2.66   null    null    17.9   null   null  J-W2 color is consistent with the W1-W2 phototype of ~T8                                        
   CWISE J032600.46+421058.5               2 null null   -- null  null  18.782  0.260 15.285  0.035 17.230  0.038 15.292  0.018 b 18.71 0.12 null  null U-           -  0.38441 0.0433  0.26804 0.0440  468.6  61.7  7.6   null    null    19.85   14.57   null    null    19.9  1  in    3.42    1.94    3.50   null    null    19.4   18.3   null                                                                                                 
   CWISE J032811.17-422319.4               2 null null   -- null  null  19.248  0.280 16.181  0.054 17.930  0.066 16.026  0.020 b 19.16 0.09 null  null V-           -  0.44508 0.0702  0.47911 0.0720  653.9 100.6  6.5   null    null    28.41   27.27   null    null    28.4  1 out    2.98    1.90    3.07   null    null    18.7   18.2   null                                                                                                 
   CWISE J033627.36+103122.9               Q null null   -- null  null  18.871  0.339 16.066  0.074 null   null   null   null   - 18.02 0.05 null  null U-           -  0.37999 0.0953  0.04873 0.0980  383.1 136.7  2.8   null    null    null    29.18   null    null    29.2  2 out    1.95   null     2.80   null    null    18.2   null   null  J-W2 color suggests a phototype closer to T5 (and larger distance)                             
   CWISE J034008.55-603601.8               D null null   -- 12.08 10.44  8.068  0.011  7.896  0.008 null   null   null   null   -  9.00 0.02  8.43 0.03 22           - -0.11988 0.0035 -0.17550 0.0033  212.5   4.8 44.2   null    null    null    null    12.27   null    12.3  3  in    1.10   null     0.17    3.08    1.44   null   null   null  J_2MASS used as proxy for J_MKO. Gaia DR3 entry w/o plx.
   CWISE J034547.29+513716.0         D,S,T,J null  5.5   -K 20.83 19.21 12.848  0.015 12.565  0.012 null   null   null   null   - 15.36 0.01 14.40 0.01 uu           - -0.07799 0.0053 -0.00289 0.0048   78.0   7.2 10.9   null    23.37   null    null    null    18.99   27.6  5 out    2.79   null     0.28    5.47    3.85   null   null   null  has Gaia DR3 parallax                                                              
   CWISE J034755.12+123052.7               1 null null   -- null  null  18.002  0.139 15.267  0.041 16.763  0.045 15.146  0.020 a 17.96 0.05 null  null U-           -  0.01889 0.0492  0.44327 0.0531  443.7  72.4  6.1   null    null    22.25   20.84   null    null    22.3  1 out    2.69    1.62    2.73   null    null    18.1   17.5   null                                                                                                  
   CWISE J035659.17+513101.7               P null null   -- null  null  11.877  0.012 11.470  0.009 null   null   null   null   - 15.72 0.01 null  null u-           - -0.01333 0.0041 -0.00416 0.0037   14.0   5.5  2.5    2.97   null    null    null    null    null    ----  6 out    4.25   null     0.41   null    null     6.3   null   18.9  colors and lack of motion are most consistent with a reddended background star                                                        
   CWISE J035856.18+480244.9             S,G null null   -- null  null  19.135 null   15.453  0.042 null   null   null   null   - 20.86 0.03 null  null K- 2021-Aug-27  0.18271 0.0487 -0.04280 0.0546  187.7  73.2  2.6   14.80   null    null  < 14.26   null    null    14.8  1  in    5.41   null  >  3.68   null    null  > 19.6   null   19.6  proper motion is small                                                                
   CWISE J040351.12-491605.4               1 null null   -- null  null  19.572  0.325 16.192  0.053 18.118  0.130 16.127  0.025 a null  null null  null --           -  0.26079 0.0654  0.17600 0.0664  314.6  93.2  3.4   null    null    28.23   23.49   null    null    28.2  1 out   null     1.99    3.38   null    null    19.2   18.4   null  if this object has common proper motion with SCR J0403-4916, then the distance is 41.8pc (Gaia DR3)
   CWISE J041822.64+272958.8             D,S null null   -- null  null  13.310  0.014 12.880  0.011 13.028  0.007 12.837  0.011 K null  null null  null --           -  0.06622 0.0064 -0.00049 0.0061   66.2   8.8  7.5   null    null    null    null    null    null    ----  6 out   null     0.19    0.43   null    null     6.7   null   null  if truly an L6.5, distance estimate is 14.4 pc; object is more likely a reddened background star    
   CWISE J042325.55+264045.0               S null null   -- null  null  13.110  0.013 12.676  0.010 12.908  0.004 12.670  0.007 K null  null null  null --           -  0.04878 0.0056 -0.06350 0.0054   80.1   7.8 10.3   null    null    null    null    null    null    ----  6 out   null     0.24    0.43   null    null     6.8   null   null  if truly an L7, distance estimate is 13.3 pc; object is more likely a reddened background star     
   CWISE J043034.32+255654.1               1 null null   -- null  null  17.126  0.060 14.867  0.027 16.035  0.025 14.788  0.018 a null  null null  null --           -  0.33172 0.0315 -0.31100 0.0339  454.7  46.3  9.8   null    null    22.70   21.12   null    null    22.7  1 out   null     1.25    2.26   null    null    17.1   16.6   null                                                                                                   
   CWISE J043227.67+260616.7               D null null   -- null  null  12.911  0.014 12.605  0.011 12.720  0.007 12.594  0.011 K null  null null  null --           -  0.00058 0.0057 -0.08350 0.0055   83.5   7.9 10.5   null    null    null    null    null    null    ----  6 out   null     0.13    0.31   null    null    null   null   null  could be an early-L but more likely a reddened background star                       
   CWISE J044947.80-681745.6             O,Q null null   -- null  null  18.402  0.101 15.509  0.022 16.964  0.048 15.197  0.030 K null  null null  null --           - -0.14494 0.0308  0.00098 0.0281  144.9  41.7  3.5   null    null    20.99   21.70   null    null    21.0  1 out   null     1.77    2.89   null    null    18.4   17.8   null                                                                                              
   CWISE J045136.63+370811.6               D null null   -- 20.88 18.98 13.437  0.013 13.117  0.012 null   null   null   null   - 15.68 0.01 null  null u-           - -0.10321 0.0065 -0.02350 0.0061  105.9   8.9 11.9   null    null    null    null    null    52.30   ----  6 out    2.56   null     0.32    5.20    3.30   null   null   null  colors suggest L4.5 at distance of 34.4 pc but more likely a reddened background object; Gaia DR3 entry w/o plx
   CWISE J045334.34+203350.2           A,T,G null  3.0   -K 20.43 18.77 13.264  0.014 13.008  0.011 null   null   null   null   - 15.18 0.01 14.38 0.05 U2           -  0.06307 0.0060 -0.08090 0.0060  102.6   8.5 12.1   null    35.47   null    null    null    29.28    33.2 5 out    2.17   null     0.26    5.25    3.59   null   null   null  likely an early- to mid-sdL, so the estimate distance is highly uncertain
   CWISE J045923.00-340047.0               S null null   -- null  null  19.496 null   16.290  0.070 null   null   null   null   - 20.06 0.20 null  null V-           - -0.01700 0.0854  0.26400 0.0951  264.5 127.8  2.1   null    null    null  < 26.81   null    null     47.0 6 out    3.77   null  >  3.21   null    null  > 18.9   null   null  J-W2 color, in concert with the W1-W2 limit, suggests a ~T8 at ~ 47.0 pc                                                                                                    
   CWISE J050246.05+475357.7               D null null   -- null  null  13.213  0.013 12.949  0.011 null   null   null   null   - 15.83 0.01 null  null u-           -  0.07194 0.0060 -0.20700 0.0056  219.1   8.2 26.7   null    null    null    null    null    null    >23.2 6 out    2.88   null     0.26   null    null    null   null   null  J-W2 and W1-W2 colors suggest an early- to mid-L dwarf at d > 23.2 pc                                                                                                      
   CWISE J053046.20+440849.2         D,S,L,G null 15.0   -K null  null  15.988  0.029 14.250  0.018 null   null   null   null   - 16.07 0.01 16.14 0.18 U2           -  0.11586 0.0216 -1.36000 0.0251 1364.9  33.1 41.2   null    19.40   null    19.19   null    null     19.4 1  in    1.82   null     1.74   null    null    15.8   null   null                                                                        
   CWISE J053204.60+111955.1               7 null  7.0   -Y null  null  13.193  0.015 12.764  0.011 null   null   null   null   - 15.94 0.01 14.76 0.07 U2           -  0.06678 0.0060 -0.03800 0.0060   76.8   8.5  9.1   null    20.68   null    null    null    null     20.7 1 out    3.18   null     0.43   null    null     6.7   null   null                                                                                           
   CWISE J054034.89+414401.7             D,G null  3.0   -K null  null  15.347  0.029 14.456  0.024 null   null   null   null   - 16.58 0.02 16.26 0.21 U2           - -0.21149 0.0189  0.02720 0.0197  213.2  27.3  7.8   null    84.31   null    null    null    null     84.3 1 out    2.12   null     0.89   null    null    12.2   null   null                                                                                           
   CWISE J054921.19+264755.0               P null null   -- null  null  11.718  0.013 11.373  0.009 11.480  0.011 11.356  0.011 K 15.70 0.01 null  null u-           - -0.01236 0.0043  0.00135 0.0043   12.4   6.1  2.0    2.80   null    null    null    null    null     ---- 6 out    4.33    0.12    0.35   null    null    null   null   18.9  placement on color-magnitude diagrams and lack of significant motion point to a reddened background star                                                                         
   CWISE J055816.67-450233.4               1 null 18.5   -K null  null  18.455  0.114 15.876  0.039 17.631  0.078 15.861  0.023 a 19.50 0.09 null  null V-           - -0.12027 0.0455  0.12600 0.0519  174.2  69.0  2.5   null    null    28.45   29.51   null    null     28.5 1 out    3.62    1.77    2.58   null    null    17.8   17.8   null  distance estimate suggests this is a companion to UCAC4 225-007620 (d=27.0 pc, Gaia DR3) 
   CWISE J055829.92-233053.4               T null  7.0   -K null  18.72 12.891  0.012 12.486  0.009 null   null   null   null   - 15.22 0.01 14.30 0.04 V2           - -0.03957 0.0047 -0.00770 0.0046   40.3   6.6  6.1   null    16.73   null    null    null    33.52    23.7 5 out    2.73   null     0.40   null     3.50    6.3   null   null  
   CWISE J055942.94-012002.4           D,G,S null  5.5   -K null  null  13.552  0.013 13.036  0.010 null   null   null   null   - 16.49 0.01 15.35 0.08 V2           -  0.01308 0.0058 -0.10500 0.0057  105.8   8.1 13.0   null    36.20   null    null    null    null     36.2 1 out    3.45   null     0.52   null    null     8.1   null   null  young object?; likely outside 20 pc if a member of AB Dor and possibly within 20 pc if a member of beta Pic                                                                                                   
   CWISE J060822.15-421244.7               G null  5.5   -K 21.00 19.34 13.308  0.012 12.920  0.009 null   null   null   null   - null  null 14.55 0.05 -2           - -0.02645 0.0048  0.24400 0.0049  245.4   6.9 35.8   null    25.04   null    null    null    null     25.0 1 out   null    null     0.39   null    null    null   null   null  has Gaia DR3 entry w/o plx
   CWISE J060938.91+062513.2           D,T,G null  7.0   -K null  null  12.643  0.029 12.116  0.021 null   null   null   null   - 15.43 0.01 null  null U-           - -0.17758 0.0048 -0.00959 0.0051  177.8   7.0 25.4   null    null    null    null    null    null     19.3 6  in    3.31   null     0.53   null    null     8.2   null   null  M_J vs spec type relation suggests d ~ 19.3 pc; however, Gaia DR3 entry has no parallax, suggesting binarity?                            
   CWISE J061741.79+194512.8           12,18  2.0  2.0   KH 19.65 17.35 11.826  0.010 11.580  0.009 null   null   null   null   - 13.93 0.01 13.18 0.01 uu           - -0.10380 0.0040 -0.05980 0.0038  119.8   5.5 21.7   null    22.18   null    null    null    20.37    22.2 1 out    2.35   null     0.25    5.72    3.42   null   null   null  cpm double; this entry is for the A component; Gaia DR3 entry has no plx
   CWISE J062426.29+733134.0         D,A,G,L null null   -- null  null  15.524  0.025 14.387  0.023 null   null   null   null   - null  null null  null --           -  0.04479 0.0130 -0.27500 0.0147  278.6  19.6 14.2   null    null    null    24.51   null    null     24.5 2 out   null    null     1.14   null    null    13.7   null   null                                                                                
   CWISE J062707.52-220122.7               D null null   -- null  null  14.909  0.016 14.037  0.015 null   null   null   null   - 16.66 0.02 null  null V-           - -0.06352 0.0094  0.01680 0.0102   65.7  13.9  4.7   null    null    null    null    null    null     22.3 6 out    2.62   null     0.87   null    null    12.0   null   null  J-W2 and W1-W2 colors suggest ~T2 --> distance ~22.3 pc; however, WISE photometry may suffer contam from bkg source
   CWISE J062727.34-002826.8              19 null 10.0   -R null  null  14.902  0.017 14.543  0.020 null   null   null   null   - 16.52 0.01 15.85 0.13 V2           - -0.13315 0.0105  0.05300 0.0114  143.3  15.5  9.2   null    25.19   null    null    null    null     25.2 1 out    1.98   null     0.36   null    null    null   null   null                                                                                                           
   CWISE J062842.99-805727.5             G,L null null   -- null  null  17.883  0.066 15.311  0.023 16.845  0.046 15.247  0.023 K 18.77 0.08 19.01 0.10 NN           -  0.11445 0.0281 -0.47800 0.0314  491.5  42.1 11.7   null    null    23.55   22.81   null    null     23.6 1 out    3.46    1.60    2.57   null    null    17.7   17.4   null                                                                                       
   CWISE J063513.64-143029.4             A,G null  9.0   -K null  null  14.143  0.019 13.558  0.015 null   null   null   null   - 16.34 0.01 15.43 0.10 V2           -  0.10883 0.0079 -0.12200 0.0085  163.5  11.6 14.1   null    21.97   null    null    null    null     22.0 1 out    2.78   null     0.59   null    null     9.0   null   null                                                                                                   
   CWISE J064341.04+195039.3       A,D,C,G,H null 12.0   -K null  null  14.775  0.019 14.001  0.017 null   null   null   null   - 16.87 0.02 null  null U-           - -0.17275 0.0111 -0.10800 0.0122  203.7  16.5 12.4   null    null    null    null    null    null     28.4 6 out    2.87   null     0.77   null    null    11.2   null   null  M_J vs spec type relation suggests d ~ 28.4 pc                                                  
   CWISE J070314.97-062929.8               P null null   -- null  null  19.386 null   16.578  0.107 18.637  0.428 16.271  0.063 K 21.32 0.06 null  null K- 2022-Jan-21 -0.00880 0.1400 -0.64177 0.1658  641.8 217.0  3.0   28.26   null    23.35 < 36.89   null    null     25.8 1 out    4.74    2.37 >  2.81   null    null  > 18.2   19.6   19.2  (J-band association should be verified with a second epoch observation to confirm motion)
   CWISE J070853.18-351415.4             P,S null null   -- null  null  16.136  0.028 14.624  0.019 null   null   null   null   - 16.42 0.02 null  null V-           -  0.03391 0.0160 -0.08859 0.0192   94.9  25.0  3.8   null    null    null    24.52   null    null     24.5 2 out    1.80   null     1.51   null    null    15.2   null   null                                                                                 
   CWISE J071218.16+151148.8             G,S null null   -- null  null  19.204 null   16.132  0.081 null   null   null   null   - 18.76 0.08 null  null U-           - -0.02592 0.1070 -0.54121 0.1219  541.8 162.2  3.3   null    null    null  < 26.59   null    null     31.0 6 out    2.63   null  >  3.07   null    null  > 18.7   null   null  J-W2 suggests ~T7.5 --> distance ~31.0 pc                                                                                     
   CWISE J072418.16+430717.3 C,D,B,N,R,S,G,L null 16.0   -K null  null  16.734  0.044 14.896  0.025 null   null   null   null   - 16.75 0.02 null  null U-           -  0.09161 0.0253 -0.13149 0.0282  160.3  37.9  4.2   null    null    null    24.98   null    null     25.0 2 out    1.85   null     1.84   null    null    16.1   null   null  W1-W2-based spectral type estimate matches measured type                                        
   CWISE J072708.09-360729.2           D,G,S null null   -- null  null  14.639  0.018 13.862  0.015 null   null   null   null   - 16.52 0.02 null  null V-           - -0.06183 0.0083  0.24239 0.0093  250.2  12.5 20.1   null    null    null    null    null    null     24.2 6 out    2.66   null     0.78   null    null    11.2   null   null  J-W2, in concert with W1-W2, suggests ~T1  --> distance ~ 24.2 pc                        
   CWISE J072720.65-763349.9       D,P,S,K,O null null   -- null  null  17.284  0.044 14.889  0.017 null   null   null   null   - 17.31 0.03 null  null V-           -  0.02751 0.0202 -0.13500 0.0191  137.8  27.8  5.0   null    null    null    20.21   null    null     20.2 2 out    2.42   null     2.39   null    null    17.4   null   null  J-W2 color is also consistent with ~T7.5                                                        
   CWISE J072900.97-742943.1             D,3 null null   -- null  null  14.557  0.014 14.039  0.012 13.202  0.011 13.169  0.016 K 15.84 0.01 null  null V-           - -0.18720 0.0085  0.70961 0.0082  733.9  11.8 62.1   null    null    null    null    null    null    >20.0 6 out    1.80    0.03    0.52   null    null     8.1   null   null  W1-W2-based ~L8 type --> d ~ 19.4 pc; however, J-W2 and ch1-ch2 colors suggest early- to mid-L and d > 20 pc
   CWISE J073748.86-252613.0               T null  3.0   -K 20.76 19.35 12.868  0.013 12.641  0.010 12.822  0.012 12.715  0.017 K null  null 14.50 0.07 -2           - -0.04399 0.0047 -0.06698 0.0055   80.1   7.2 11.1   null    37.49   null    null    null    null     30.7 5 out   null     0.11    0.23   null    null    null   null   null  Spitzer phot badly blended
   CWISE J074346.98+314603.4         X,Z,S,G null 18.0   -K null  null  18.172  0.156 15.630  0.051 null   null   null   null   - 18.51 0.07 null  null U-           - -0.11771 0.0619 -0.20707 0.0633  238.2  88.5  2.7   null    null    null    26.76   null    null     26.8 2 out    2.88   null     2.54   null    null    17.7   null   null  W1-W2-based phototype agrees with measured type                                                      
   CWISE J074525.71+391819.7           G,S,K null null   -- null  null  19.428 null   16.018  0.068 null   null   null   null   - null  null null  null --           -  0.13506 0.0887 -0.28372 0.1021  314.2 135.2  2.3   null    null    null  < 21.35   null    null     ---- 6 ---   null    null  >  3.41   null    null  > 19.2   null   null  a solid color determination and confirmation of distance needed to judge the credibility of this source      
   CWISE J075227.38+053802.6             D,S null  9.0   -K null  null  14.111  0.015 13.568  0.014 null   null   null   null   - 15.82 0.01 15.12 0.07 U2           -  0.03334 0.0081 -0.57116 0.0093  572.1  12.3 46.4   null    19.04   null    null    null    null     19.0 1  in    2.25   null     0.54   null    null     8.5   null   null  likely a spectral binary; distance estimate derived here may be underestimated                                                                                                      
   CWISE J075628.41-063709.5         G,D,C,P null  6.0   -K null  null  14.611  0.016 14.260  0.018 null   null   null   null   - 16.79 0.02 15.87 0.16 V2           - -0.22668 0.0094  0.06213 0.0105  235.0  14.1 16.7   null    41.56   null    null    null    null     41.6 1 out    2.53   null     0.35   null    null    null   null   null                                                                                                          
   CWISE J075744.48-300504.3             M,G null 14.5   -K null  null  15.829  0.022 14.743  0.028 15.387  0.047 14.730  0.022 K null  null null  null --           -  0.21281 0.0200 -0.73700 0.0214  767.1  29.3 26.2   null    null    29.07   29.27   null    null     29.1 1 out   null     0.66    1.09   null    null    13.5   14.1   null  ch2 mag and measured type suggest d ~ 25.5 pc                                                     
   CWISE J075758.18-423007.6               D null null   -- null  null  13.637  0.013 13.262  0.010 null   null   null   null   - 16.47 0.02 null  null V-           - -0.08913 0.0054  0.08503 0.0060  123.2   8.1 15.3   null    null    null    null    null    null     41.4 6 out    3.21   null     0.38   null    null    null   null   null  W1-W2 color suggests ~L5.5 --> d ~ 41.4 pc based on J mag                                                               
   CWISE J075847.32-471033.8             G,U null null   -- null  null  15.609  0.019 14.402  0.014 null   null   null   null   - null  null null  null --           - -0.11451 0.0115 -0.13500 0.0127  177.0  17.1 10.3   null    null    null    24.21   null    null     24.2 2 out   null    null     1.21   null    null    14.1   null   null                                                                                      
   CWISE J075853.12-232645.8           G,T,S null 12.5   -K null  null  14.069  0.014 13.390  0.012 null   null   null   null   - null  null 15.21 0.12 -2           - -0.13411 0.0071 -0.02391 0.0079  136.2  10.6 12.8   null    17.31   null    null    null    null     17.3 1  in   null    null     0.68   null    null    10.2   null   null  likely a spectral binary; distance estimate derived here may be underestimated                                                    
   CWISE J080940.43-372003.7             T,N null  5.0   -K 20.30 18.79 13.069  0.014 12.804  0.010 12.637  0.008 12.731  0.012 K null  null 14.23 0.03 -2           - -0.16021 0.0049 -0.10900 0.0054  193.8   7.3 26.6   null    23.91   null    null    null    null     21.1 5 out   null    -0.09    0.27   null    null    null   null   null  
   CWISE J083019.93-632303.8            14,2 null 18.5   -M null  null  18.023  0.076 15.849  0.036 17.497  0.049 15.675  0.018 b 18.68 0.01 null  null G- 2014-Dec-01 -0.11023 0.0478  0.40500 0.0477  419.7  67.5  6.2   null    null    25.36   34.30   null    null     25.4 1 out    2.83    1.82    2.17   null    null    16.9   18.0   null  T8.5 type suggests M_J ~ 17.4 --> d ~ 18.0 pc, but other indicators suggest d > 20 pc                                                                                                        
   CWISE J083130.98+154018.4           S,O,Q null null   -- null  null  18.813  0.257 15.714  0.054 null   null   null   null   - 20.39 0.02 null  null K- 2022-Jan-21  0.10992 0.0797  0.13500 0.0852  174.1 116.7  1.5   19.24   null    null    21.66   null    null     19.2 1  in    4.68   null     3.10   null    null    18.8   null   19.2  J-W2 and W1-W2 colors consistenly suggest ~T9, but proper motion is not significant                                                                                                         
   CWISE J085348.15+112921.4               1 null null   -- null  null  18.092  0.147 15.482  0.042 16.693  0.042 15.448  0.022 a 17.84 0.02 null  null P- 2016-Feb-26 -0.04486 0.0497 -0.15300 0.0575  159.4  76.0  2.1   null    null    30.80   24.29   null    null     30.8 1 out    2.36    1.25    2.61   null    null    17.8   16.6   null                                                                                    
   CWISE J085731.46-313655.4           D,S,G null null   -- null  null  19.731 null   15.996  0.058 null   null   null   null   - 20.72 0.05 null  null G- 2021-Feb-22  0.33886 0.0770  0.01180 0.0839  339.1 113.9  3.0   21.70   null    null  < 17.80   null    null     21.7 1 out    4.72   null  >  3.74   null    null  > 19.7   null   19.2                                                                                              
   CWISE J090547.58+700240.2               1 null null   -- null  null  19.198  0.306 15.942  0.051 17.848  0.082 15.816  0.021 a 19.55 0.10 null  null P- 2020-Feb-05  0.30163 0.0634 -0.07530 0.0684  310.9  93.3  3.3   null    null    23.84   22.28   null    null     23.8 1 out    3.61    2.03    3.26   null    null    19.0   18.6   null                                                                                        
   CWISE J090713.18+194135.2           S,D,K null null   -- null  null  18.443  0.200 15.558  0.048 null   null   null   null   - 17.89 0.05 null  null U-           -  0.05903 0.0552 -0.09430 0.0679  111.3  87.5  1.3   null    null    null    22.28   null    null     22.3 2 out    2.33   null     2.89   null    null    18.4   null   null  proper motion is not confirmed
  CWISER J090720.27-430856.7       T,V,R,N,J null  5.0   -K 20.39 18.84 13.027  0.015 12.753  0.013 null   null   null   null   - null  null 14.38 0.05 -2           -  0.21440 0.0053 -0.58200 0.0062  620.2   8.2 76.0   null    25.62   null    null    null    null     27.1 5 out   null    null     0.27   null    null    null   null   null  
   CWISE J091913.79-574311.3         G,S,T,b null null   -- null  null  19.771 null   16.295  0.071 null   null   null   null   - 19.59 0.03 null  null G- 2021-Oct-18 -0.47320 0.1042  0.38400 0.1065  609.4 149.0  4.1   null    null    null  < 23.45   null    null     37.8 6 out    3.30   null  >  3.48   null    null  > 19.3   null   null  J-W2 color suggests ~T8 --> d ~ 37.8 pc                                                                                                         
   CWISE J091942.64-495243.7               S null null   -- null  null  18.888 null   15.963  0.055 null   null   null   null   - null  null null  null --           - -0.24079 0.0707  0.20500 0.0753  316.2 103.3  3.1   null    null    null  < 26.36   null    null     ---- 6 ---   null    null  >  2.93   null    null  > 18.5   null   null  need a solid color for distance determination                               
   CWISE J092710.37-474155.5             C,L null null   -- null  null  16.971  0.057 14.685  0.027 null   null   null   null   - 18.23 0.01 null  null G- 2021-Jul-21 -0.59634 0.0242  0.29800 0.0274  666.7  36.6 18.2   null    null    null    19.21   null    null     14.7 6  in    3.54   null     2.29   null    null    17.1   null   null  J-W2 color suggests ~T8.5 --> d ~ 14.7 pc                                                                                                       
   CWISE J093035.01-743148.6           D,A,G null 17.0   -K null  null  17.098  0.038 15.114  0.021 16.535  0.043 15.184  0.022 K 17.24 0.04 17.68 0.06 VO 2012-Mar-12  0.03005 0.0230 -0.15400 0.0210  156.9  31.1  5.0   null    20.68   25.91   26.23   null    null     23.3 1 out    2.13    1.35    1.98   null    null    16.4   16.8   null                                                                                                           
   CWISE J094021.25+453622.1     W,G,S,Q,T,L null null   -- null  null  19.167  0.326 15.749  0.048 null   null   null   null   - 20.03 0.01 null  null K- 2022-Jan-21  0.13521 0.0618 -0.54500 0.0701  561.5  93.5  6.0   21.18   null    null    18.79   null    null     21.2 1 out    4.28   null     3.42   null    null    19.2   null   18.9                                                                                                           
   CWISE J095441.48+701406.8         A,T,G,O null null   -- null  null  14.541  0.015 13.972  0.013 null   null   null   null   - null  null null  null --           - -0.09204 0.0073 -0.10952 0.0078  143.1  10.7 13.4   null    null    null    null    null    null     23.2 6 out   null    null     0.57   null    null     8.8   null   null  W1-W2 color and W2 mag suggest d ~ 23.2 pc                                   
   WISEU J100241.49+145914.9             D,M null null   -- null  null  null   null   14.550  0.100 null   null   null   null   - 18.18 0.05 null  null U-           - null  ** null   null  ** null   null   null   1.0   null    null    null  < null    null    null     17.9 6  in    3.63   null  > null    null    null  > null   null   null  J-W2 suggests ~T8.5 given W1-W2 color limit from WISE images --> d ~ 14.3 pc; probably cpm w/ G 43-23 (d=17.9pc, Gaia DR3)
   CWISE J100521.10-691226.8             S,G null null   -- null  null  14.733  0.017 13.626  0.012 null   null   null   null   - 15.48 0.01 null  null V-           - -0.01888 0.0067 -0.07038 0.0072   72.9   9.8  7.4   null    null    null    17.40   null    null     17.4 2  in    1.85   null     1.11   null    null    13.6   null   null  J-W2 is not inconsistent with a type of ~T3.5                                                      
   CWISE J100628.98+105408.5               1 null null   -- null  null  17.867  0.113 15.459  0.045 17.615  0.090 15.558  0.022 a 19.80 0.06 null  null G- 2019-Apr-14 -0.32498 0.0539 -0.11431 0.0607  344.5  81.2  4.2   18.30   null    20.83   26.14   null    null     19.6 1  in    4.34    2.06    2.41   null    null    17.4   18.6   19.0                                                                                   
   CWISE J101803.77-684252.2               2 null null   -- null  null  17.357  0.054 15.500  0.029 17.324  0.043 15.406  0.017 b 19.08 0.15 null  null V-           - -0.54350 0.0314  0.45798 0.0321  710.7  44.9 15.8   null    null    21.18   32.77   null    null     21.2 1 out    3.58    1.92    1.86   null    null    16.1   18.2   null  J-W2 supports the ch1-ch2 suggestion of ~T8-8.5                                                  
   CWISE J102332.99+221527.6         D,T,G,L null null   -- null  null  16.696  0.041 15.225  0.036 null   null   null   null   - 18.53 0.07 null  null U-           - -0.20507 0.0346 -0.32682 0.0391  385.8  52.2  7.4   null    null    null    32.75   null    null     24.3 6 out    3.31   null     1.47   null    null    15.1   null   null  J-W2 suggests ~T8 --> d ~ 24.3 pc                                                                                                      
   CWISE J103112.51-732309.3             D,Q null null   -- 17.29 15.73 11.461  0.012 11.188  0.009 null   null   null   null   - 12.82 0.01 null  null V-           -  0.03334 0.0035 -0.06220 0.0039   70.6   5.2 13.5   null    null    null    null    22.49   21.71    18.5 5  in    1.63   null     0.27    4.47    2.91   null   null   null  the VHS J mag is not saturated, based on the 2MASS J value for this object
   CWISE J104222.09+332127.2         D,G,L,S null null   -- null  null  19.031 null   16.085  0.071 null   null   null   null   - null  null null  null --           - -0.55799 0.0903 -0.08732 0.0948  564.8 130.9  4.3   null    null    null  < 27.61   null    null     ---- 6 ---   null    null  >  2.95   null    null  > 18.5   null   null  need a definitive color measurement to get a meaningful distance estimate                                                      
   CWISE J105349.12-460239.1               2 null null   -- null  null  17.516  0.071 15.275  0.034 17.159  0.035 15.258  0.017 b 18.64 0.10 null  null V-           - -0.67419 0.0387  0.38302 0.0439  775.4  58.5 13.2   null    null    19.98   25.66   null    null     19.9 1  in    3.36    1.90    2.24   null    null    17.0   18.2   null  ch1-ch2 and J-ch2 suggest ~T8-8.5 right around the 20-pc limit
   CWISE J110238.85-775039.7               G null null   -- null  null  12.870  0.012 12.544  0.010 12.708  0.006 12.562  0.010 K 16.03 0.01 null  null V-           - -0.08367 0.0042  0.00628 0.0047   83.9   6.3 13.3   null    null    null    null    null    null     23.6 6 out    3.49    0.15    0.33   null    null    null   null   null  W1-W2 and ch1-ch2 colors suggest ~L4.5 --> d ~ 23.6 pc                                                                                        
   CWISE J112106.36-623221.5              12 null null   -- null  null  19.020 null   15.131  0.043 16.655  0.151 14.956  0.039 K 17.33 0.01 null  null G- 2021-Jul-17 -0.51206 0.0486 -0.43052 0.0501  669.0  69.8  9.6   null    null    19.51 < 10.97   null    null     19.5 1  in    2.20    1.70 >  3.89   null    null  > 20.0   17.7   null  J-W2 and ch1-ch2 suggest ~T6.5-7.5, not nearly as cold as the suggestion from the W1-W2 color limit  
   CWISE J112440.19+663051.1               2 null null   -- null  null  18.094  0.100 15.400  0.030 17.183  0.041 15.356  0.018 K null  null null  null --           -  0.02205 0.0375 -0.17023 0.0396  171.7  54.5  3.1   null    null    21.83   22.56   null    null     21.8 1 out   null     1.83    2.69   null    null    18.0   18.0   null                                                                                            
   CWISE J113646.36+205733.9             D,C null -1.0   -K null  null  15.283  0.018 15.065  0.031 null   null   null   null   - 16.77 0.02 15.91 0.17 U2           - -0.19426 0.0139 -0.03465 0.0158  197.3  21.0  9.4   null    null    null    null    null    null    >100. 6 out    1.71   null     0.22   null    null    null   null   null  this M9 must be outside of 100 pc based on its J magnitude                                                                                              
   CWISE J114350.62+401332.0               2 null null   -- null  null  18.687  0.207 15.586  0.040 17.397  0.042 15.486  0.018 b 18.71 0.03 null  null P- 2016-Feb-26 -0.56315 0.0548 -0.42857 0.0603  707.7  81.5  8.7   null    null    22.06   20.40   null    null     22.1 1 out    3.12    1.91    3.10   null    null    18.8   18.2   null  J-W2 color is consistent with ~T8                                                                                   
   CWISE J115917.15+671702.3               2 null null   -- null  null  19.520  0.347 16.065  0.053 18.129  0.081 15.951  0.019 b 21.17 0.04 null  null K- 2022-Jan-21 -0.87896 0.0878 -0.45422 0.0888  989.4 124.9  7.9   20.78   null    23.05   21.32   null    null     21.9 1 out    5.11    2.18    3.45   null    null    19.3   19.0   19.4                                                                                                           
   CWISE J120258.26+305233.3       D,G,T,S,O null 16.0   -K null  null  16.401  0.031 14.706  0.021 null   null   null   null   - 16.73 0.02 null  null U-           - -0.03278 0.0201 -0.15140 0.0235  154.9  30.9  5.0   null    null    null    24.02   null    null     24.0 2 out    2.02   null     1.70   null    null    15.7   null   null  J-W2 suggests ~T3-6 --> d > 25.1 pc                                                                                
   CWISE J123149.84-534838.7             D,G null null   -- null  null  15.656  0.022 14.813  0.022 null   null   null   null   - 16.42 0.02 null  null V-           -  0.15659 0.0159 -0.11017 0.0179  191.5  23.9  8.0   null    null    null    null    null    null     ---- 6 ---    1.61   null     0.84   null    null    11.8   null   null  W1-W2 suggests ~T2 but J-W2 suggests a much warmer object; spectrum needed for accurate distance estimate                                                       
   CWISE J123204.28-484935.3             G,T null null   -- null  null  19.558 null   16.189  0.064 null   null   null   null   - 18.45 0.09 null  null V-           - -0.40315 0.0793 -0.05814 0.0866  407.3 117.4  3.5   null    null    null  < 23.59   null    null    >30.9 6 out    2.26   null  >  3.37   null    null  > 19.2   null   null  J-W2 suggests <~T7 --> d >~ 30.9 pc                                                                        
   CWISE J123455.88-641923.7           G,F,K null null   -- 18.44 16.75 12.133  0.012 11.994  0.009 11.898  0.011 11.910  0.017 K 13.70 0.01 13.11 0.01 vv           - -0.25130 0.0044  0.11755 0.0052  277.4   6.8 40.7   null    null    null    null    26.23   27.89    25.8 5 out    1.71   -0.01    0.14    4.74    3.05   null   null   null     
   CWISE J124903.25+292707.1       A,S,G,T,U null null   -- null  null  14.300  0.016 13.678  0.013 null   null   null   null   - 17.65 0.03 16.46 0.02 uu           - -0.29566 0.0083  0.07198 0.0091  304.3  12.3 24.7   null    null    null    null    null    null    >20.0 6 out    3.97   null     0.62   null    null     9.5   null   null  W1-W2-based color suggests d ~ 20.0 pc and J-W2-based color suggests slightly earlier L dwarf and d > 20 pc   
   CWISE J125401.16-413806.9     D,G,S,T,K,Q null null   -- null  null  19.578 null   16.296  0.075 null   null   null   null   - 19.08 0.14 null  null V-           - -0.31669 0.0998 -0.28360 0.1064  425.1 145.9  2.9   null    null    null  < 25.89   null    null     37.7 6 out    2.78   null  >  3.28   null    null  > 19.0   null   null  J-W2 suggests ~T7.5 (warmer than the W1-W2 color limit would suggest) --> d ~ 37.7 pc               
   CWISE J125717.84-725529.4             S,Q null null   -- 20.81 19.26 13.600  0.014 13.054  0.010 null   null   null   null   - 15.52 0.01 null  null V-           - -0.05719 0.0049 -0.02918 0.0056   64.2   7.4  8.6   null    null    null    null    null    26.72    72.8 5 out    2.47   null     0.55    5.29    3.74    8.5   null   null         
   CWISE J130951.63-543850.7               T null null   -- 17.90 16.33 11.442  0.010 11.219  0.008 null   null   null   null   - 13.12 0.01 null  null V-           - -0.16157 0.0032 -0.16256 0.0036  229.2   4.8 47.6   null    null    null    null    18.84   17.82    20.7 5 out    1.90   null     0.22    4.78    3.21   null   null   null   
   CWISE J132403.81-052631.4           D,A,K null 14.0   -K null  null  16.476  0.155 14.408  0.056 null   null   null   null   - 16.87 0.02 17.03 0.05 VV           - -0.11761 0.0197 -0.04463 0.0217  125.8  29.3  4.3   null    34.91   null    18.38   null    null     34.9 1 out    2.46   null     2.07   null    null    16.6   null   null  badly blended in WISE; spectrum classified as sdT4
   CWISE J133427.46-625736.6               K null null   -- 17.17 15.62 10.891  0.012 10.710  0.009 10.701  0.007 10.721  0.013 K 12.50 0.01 12.33 0.01 vv           - -0.19134 0.0045  0.01506 0.0049  191.9   6.7 28.8   null    null    null    null    16.51   14.83    20.6 5 out    1.79   -0.02    0.18    4.67    3.12   null   null   null  VHS J mag is not saturated, based on the 2MASS J value
   WISEA J134310.42-121628.9              15  4.0 null   J- null  null  14.549  0.031 14.261  0.044 null   null   null   null   - 16.16 0.01 15.65 0.01 VV           - null  ** null   null  ** null   null   null   1.0   null    null    null    null    null    null     51.5 6 out    1.90   null     0.29   null    null    null   null   null  measured type and W2 mag suggest d ~ 51.5 pc
   CWISE J134446.62-732053.9             D,G null null   -- null  null  13.356  0.014 13.033  0.010 null   null   null   null   - null  null null  null --           - -0.04607 0.0054  0.13833 0.0067  145.8   8.6 16.9   null    null    null    null    null    null    >26.5 6 out   null    null     0.32   null    null    null   null   null  W1-W2 suggests <~ L5 --> d >~ 26.5 pc                         
   CWISE J135338.04+441017.6           G,B,O null 17.5   -K null  null  17.804  0.081 15.346  0.030 16.611  0.044 15.280  0.018 K 17.60 0.04 null  null U-           - -0.18915 0.0341  0.05411 0.0386  196.7  51.5  3.8   null    null    27.35   24.31   null    null     27.4 2 out    2.25    1.33    2.46   null    null    17.5   16.8   null  color-based type estimates compare well to measured type                                            
   CWISE J140808.52-491759.4         B,G,S,L null null   -- null  null  16.055  0.026 14.543  0.019 null   null   null   null   - 16.24 0.02 null  null V-           - -0.47570 0.0179 -0.36627 0.0201  600.4  26.9 22.3   null    null    null    23.62   null    null     23.6 2 out    1.70   null     1.51   null    null    15.2   null   null  J-W2 is not inconsistent with ~T5                                                                 
   CWISE J142830.96-064435.5             T,G null  5.0   -K 20.11 18.50 12.994  0.013 12.740  0.010 null   null   null   null   - 14.87 0.01 14.14 0.01 VV           - -0.12702 0.0049 -0.12691 0.0052  179.6   7.1 25.1   null    22.94   null    null    null    23.95    22.3 5 out    2.13   null     0.25    5.24    3.63   null   null   null                                    
   CWISE J143422.46-083935.2               2 null null   -- null  null  19.653 null   16.020  0.068 17.930  0.068 15.855  0.019 b 20.00 null null  null P- 2020-Feb-05  0.43013 0.0812 -0.20758 0.0944  477.6 124.5  3.8   null    null    23.61 < 19.01   null    null     23.6 1 out   >3.98    2.08 >  3.63   null    null  > 19.6   18.7   null                                                                                             
   CWISE J150122.70+554926.9         S,G,L,Q null null   -- null  null  19.199  0.241 16.059  0.047 null   null   null   null   - 19.21 0.01 null  null K- 2022-Jan-21 -0.61776 0.0633  0.37626 0.0695  723.3  94.0  7.7   null    null    null    24.89   null    null     24.9 2 out    3.15   null     3.14   null    null    18.8   null   null  MOSFIRE J blended w/ obj of similar brightness
   CWISE J150837.84-075739.2               D null null   -- null  null  15.313  0.020 14.549  0.023 null   null   null   null   - 16.72 0.01 16.17 0.02 VV           - -0.01853 0.0141 -0.08538 0.0163   87.4  21.6  4.1   null    null    null    null    null    null     32.4 6 out    2.17   null     0.76   null    null    11.1   null   null  W1-W2-based spectral type implies d ~ 32.4 pc                                        
   CWISE J152528.84+605400.2            14,2 null null   -- null  null  20.273 null   15.976  0.040 18.024  0.073 15.883  0.019 b 19.61 0.07 null  null P- 2014-Jul-03 -0.33247 0.0598  0.77544 0.0607  843.7  85.2  9.9   null    null    22.90 < 12.75   null    null     22.9 1 out    3.63    2.14 >  4.30   null    null    null   18.9   null  J-W2 is consistent with T8.5 , so object not as cold as W1-W2 color limit suggests                              
   CWISE J160318.22-013508.2             D,Q null null   -- null  null  19.219  0.368 16.038  0.071 null   null   null   null   - null  null null  null --           -  0.29220 0.0793  0.06304 0.0899  298.9 119.9  2.5   null    null    null    24.16   null    null     24.2 2 out   null    null     3.18   null    null    18.9   null   null                                                                                
   CWISE J160516.67+002138.1               2 null null   -- null  null  18.270  0.145 15.443  0.041 17.403  0.043 15.483  0.018 b 19.02 0.12 null  null U-           - -0.31768 0.0487 -0.18422 0.0581  367.2  75.8  4.8   null    null    21.91   21.69   null    null     21.9 1 out    3.58    1.92    2.83   null    null    18.3   18.2   null  J-W2 is consistent with ~T8.5 as well                                                    
   CWISE J160835.09+161449.7         D,Z,S,L null null   -- null  null  16.995  0.053 14.809  0.024 null   null   null   null   - 17.25 0.03 null  null U-           -  0.01132 0.0231 -0.05939 0.0261   60.5  34.9  1.7   null    null    null    21.15   null    null     21.2 2 out    2.44   null     2.19   null    null    16.9   null   null  J-W2 is also consistent with ~T7; motion is questionable
   CWISE J160858.84-360447.9               Q null null   -- null  null  18.046  0.164 15.296  0.040 null   null   null   null   - 17.87 0.04 null  null V-           - -0.03520 0.0468 -0.29192 0.0519  294.0  69.9  4.2   null    null    null    20.98   null    null     21.0 2 out    2.57   null     2.75   null    null    18.1   null   null  J-W2 is consistent with ~T7 as well, but motion is questionable                                               
   CWISE J161546.07+671227.4         D,G,S,Q null null   -- null  null  13.406  0.013 12.766  0.010 null   null   null   null   - null  null null  null --           - -0.07807 0.0049  0.09353 0.0051  121.8   7.1 17.2   null    null    null    null    null    null     15.6 6  in   null    null     0.64   null    null     9.7   null   null  if ~T0, then d ~ 15.6 pc                                                                       
   CWISE J162416.41-321214.3               D null null   -- 12.99 11.01  7.970  0.014  7.784  0.009 null   null   null   null   -  9.15 0.02  8.47 0.03 22           - -0.00940 0.0041 -0.17457 0.0042  174.8   5.9 29.8   null    null    null    null     6.07   11.81    16.9 5  in    1.37   null     0.19    3.84    1.86   null   null   null  J2MASS used as proxy for JMKO
   CWISE J163336.14-325305.3       M,G,S,Q,L null null   -- null  null  15.668  0.023 14.383  0.019 null   null   null   null   - 16.86 0.02 null  null V-           - -0.03857 0.0175 -0.30821 0.0194  310.6  26.1 11.9   null    null    null    23.48   null    null     14.9 6  in    2.48   null     1.29   null    null    14.4   null   null  J-W2 is more consistent with ~T7 --> d ~ 14.9 pc                    
   CWISE J164109.72-171924.3             D,S null null   -- 21.15 19.61 13.418  0.014 13.076  0.012 null   null   null   null   - 15.83 0.01 null  null V-           -  0.05088 0.0066 -0.00767 0.0074   51.5   9.9  5.2   null    null    null    null    null    28.27    28.3 4 out    2.75   null     0.34    5.32    3.78   null   null   null  Gaia DR3 entry w/o plx
     VVV J165507.19-421755.5              17 null 15.0   -S null  null  null   null   null   null   null   null   null   null   - 15.56 0.01 15.58 0.02 ZZ           - null  ** null   null  ** null   null   null   1.0   null    14.99   null  < null    null    null     15.2 6  in   null    null  > null    null    null    null   null   null  parallax from Schapera et al. (2022)                                                                                                       
   CWISE J165909.91-351108.5             D,G null null   -- null  null  13.541  0.015 13.030  0.013 null   null   null   null   - 17.25 0.04 null  null V-           - -0.18547 0.0079 -0.16295 0.0082  246.9  11.4 21.7    6.13   null    null    null    null    null     ---- 6 ---    4.22   null     0.51   null    null     8.0   null   18.9  J-W2 and W1-W2 are consistent w/ a brown dwarf only if this is a late-L dwarf; reddened bkg obj also possible; spectrum needed    
   CWISE J171221.50+495318.2           D,G,Q null null   -- null  null  17.729  0.085 14.987  0.019 null   null   null   null   - 18.99 0.06 null  null P- 2020-Jun-03  0.13628 0.0224 -0.17658 0.0250  223.1  33.6  6.6   15.79   null    null    18.26   null    null     15.8 1  in    4.00   null     2.74   null    null    18.1   null   18.7                                                                         
   CWISE J171338.81-183322.7             D,G null null   -- null  null  14.357  0.015 13.568  0.014 null   null   null   null   - 16.52 0.01 null  null P- 2021-Jul-01  0.05559 0.0083 -0.10433 0.0098  118.2  12.8  9.2   null    null    null    null    null    null     19.7 6  in    2.95   null     0.79   null    null    11.3   null   null  J-W2 is consistent with roughly L9 but is difficult to determine; for the W1-W2 preferred type of ~T1.5, d ~ 19.7 pc             
  CWISER J171509.58-151534.6             G,T null -2.0   -K 18.26 16.68 12.159  0.012 11.934  0.008 null   null   null   null   - 13.59 0.01 13.00 0.03 V2           - -0.30256 0.0046 -0.22470 0.0049  376.9   6.7 56.1   null    null    null    null    27.27   25.35    26.2 5 out    1.66   null     0.23    4.67    3.09   null   null   null                                                   
   CWISE J172249.66-444940.9           T,Q,c null null   -- 20.49 null  13.068  0.013 12.826  0.010 null   null   null   null   - null  null null  null --           - -0.14431 0.0058 -0.26675 0.0061  303.3   8.4 36.0   null    null    null    null    null    null     27.7 5 out   null    null     0.24   null    null    null   null   null                                                                            
   CWISE J172617.09-484424.9              12 null 12.5   -I null  null  13.170  0.012 12.422  0.010 null   null   null   null   - 14.62 0.01 14.21 0.03 V2           - -0.08613 0.0051 -0.18048 0.0050  200.0   7.1 28.0   null    10.92   null    null    null    null     10.9 1  in    2.20   null     0.75   null    null    10.9   null   null                                                                            
   CWISE J173830.94-773024.3               D null null   -- null  null  16.446  0.056 14.537  0.027 null   null   null   null   - 18.50 0.07 null  null V-           - -0.25931 0.0238 -0.65122 0.0277  700.9  36.5 19.2   null    null    null    20.65   null    null     15.8 6  in    3.96   null     1.91   null    null    16.2   null   null  J-W2 is consistent with ~T8.5 --> d ~ 15.8 pc                                                
   CWISE J175701.55+183215.3               2 null null   -- null  null  19.104  0.287 15.801  0.048 17.863  0.062 15.726  0.019 b 20.78 0.24 null  null P- 2014-Sep-14  0.16414 0.0575 -0.00251 0.0652  164.2  86.9  1.9   18.86   null    21.36   20.40   null    null     20.1 2 out    4.98    2.14    3.30   null    null    19.1   18.9   19.4                                                                                            
   CWISE J180308.71-361332.1      Q (not GS) null null   -- null  null  19.048 null   14.948  0.029 null   null   null   null   - 18.44 0.16 null  null v-           -  0.25550 0.0431  0.01887 0.0454  256.2  62.6  4.1   null    null    null  <  8.93   null    null     16.9 6  in    3.49   null  >  4.10   null    null    null   null   null  J-W2 suggests ~T8-8.5 --> d ~ 16.9; motion confirmed in VVV J-band images
   CWISE J181005.77-101001.2               5 null 10.0   -X null  null  14.069  0.012 12.739  0.009 null   null   null   null   - null  null null  null --           - -1.08748 0.0089 -0.28753 0.0085 1124.8  12.3 91.4   null    null    null    10.87   null    null      8.9 6  in   null    null     1.33   null    null    14.6   null   null  parallax from Lodieu et al. (2022); because this is an sdT, it does not fit solar metallicity color relations
   CWISE J181104.83+433113.7         Y,G,S,L null null   -- null  null  18.229  0.105 15.798  0.035 null   null   null   null   - 19.49 0.20 null  null U-           - -0.06083 0.0428  0.21535 0.0470  223.8  63.6  3.5   null    null    null    30.27   null    null     25.0 6 out    3.69   null     2.43   null    null    17.4   null   null  J-W2 suggests ~T8.5 --> d ~ 25.0 pc                                                 
   CWISE J181125.34+665806.4   A,B,C,Z,E,S,N null null   -- null  null  19.061  0.082 16.024  0.030 18.228  0.018 15.947  0.005 K 21.61 0.04 null  null K- 2021-Aug-27 -0.16120 0.0200 -0.38470 0.0197  417.1  28.1 14.9   18.62   null    21.41   25.73   null    null     14.3 6  in    5.59    2.28    3.04   null    null    18.7   19.3   19.7  Absolute parallax = 69.7+/-6.8 mas (this paper)                                                                                        
   CWISE J181429.08-202534.4               J null -2.0   -K 17.08 15.53 11.293  0.011 11.133  0.008 11.221  0.017 11.199  0.024 K null  null 12.18 0.05 -2           - -0.14977 0.0050 -0.35630 0.0048  386.5   6.9 55.8   null    null    null    null    null    null     21.0 5 out   null     0.02    0.16   null    null    null   null   null                                                                                 
   CWISE J184803.45-143232.3               G null null   -- null  null  15.579  0.120 14.395  0.043 null   null   null   null   - 17.28 0.04 null  null V-           - -0.14482 0.0332 -0.10373 0.0366  178.1  49.4  3.6   null    null    null    24.29   null    null     15.7 6  in    2.89   null     1.18   null    null    14.0   null   null  J-W2 suggests ~T7.5 --> d ~ 15.7 pc; W1 detection appears to be false; possible cpm companion to G 155-42 (17.1 pc)                                        
   CWISE J185316.77-540658.0               H null null   -- null  null  15.890  0.032 13.967  0.017 15.139  0.017 13.940  0.017 K 15.95 0.01 null  null V-           -  0.03465 0.0139  0.02184 0.0140   41.0  19.7  2.1   null    null    15.72   15.81   null    null     ---- 6 ---    1.98    1.20    1.92   null    null    16.3   16.5   null  no motion obvious in 14 years between 2MASS J and VHS J images; spectrum needed for confirmation/refutation of brown dwarf status
   CWISE J185608.94-082257.6             T,R  0.0 null   K- 18.28 16.71 12.089  0.010 11.802  0.008 null   null   null   null   - null  null 12.94 0.03 -2           - -0.04184 0.0060 -1.10732 0.0054 1108.1   8.1 137.   null    null    null    null    null    null     21.7 5 out   null    null     0.29   null    null    null   null   null                                                                                 
   CWISE J190405.09-372616.9         G,S,O,Q null null   -- null  null  13.243  0.014 12.776  0.011 13.018  0.008 12.802  0.012 K 17.14 0.02 null  null V-           -  0.00702 0.0060 -0.06710 0.0059   67.5   8.4  8.0    5.29   null    null    null    null    null     ---- 6 ---    4.36    0.22    0.47   null    null     7.3   null   19.0  J-W2 and W1-W2 are consistent w/ a brown dwarf only if a late-L; more likely a reddened background star; motion uncertain                                  
   CWISE J191118.88+085456.3      Q (not GS) -6.0 null   K- 14.65 13.14 10.265  0.010 10.272  0.009 10.356  0.012 10.269  0.018 K 11.46 0.01 11.09 0.01 uu           - -0.11997 0.0040 -0.04750 0.0037  129.0   5.4 23.7   null    null    null    null    33.60   46.19    37.3 6 out    1.19    0.09   -0.01    3.19    1.68   null   null   null  J-K (MKO) = 0.78 mag from UGPS is typical of an unreddened M4; type and J mag --> 37.3 pc  
   CWISE J191259.88-304414.4         A,T,S,G null null   -- null  null  13.920  0.015 13.441  0.014 null   null   null   null   - 15.60 0.01 null  null V-           -  0.01727 0.0081 -0.15400 0.0078  155.0  11.2 13.8   null    null    null    null    null    null     25.6 6 out    2.16   null     0.48   null    null     7.5   null   null  an assumed type of ~L7.5 gives d ~ 25.6 pc                                                                
   CWISE J191753.11-312102.9             G,H null null   -- null  null  13.303  0.020 12.977  0.018 null   null   null   null   - 15.85 0.01 null  null V-           -  0.11564 0.0067 -0.06410 0.0068  132.2   9.5 13.9   null    null    null    null    null    null    >19.8 6 out    2.87   null     0.33   null    null    null   null   null  colors suggest ~L5-8 --> d < 19.8 pc; likely outside 20 pc                                              
   CWISE J191839.52+441835.6           D,G,W null null   -- null  null  18.962  0.243 15.970  0.044 null   null   15.817  0.056 K 20.13 0.02 null  null K- 2021-Aug-27  0.18563 0.0597  0.59100 0.0626  619.5  86.5  7.2   24.04   null    null    25.63   null    null     24.0 1 out    4.16   null     2.99   null    null    18.6   null   18.8                                                                                                         
   CWISE J192351.88+234611.8             T,S null -1.0   -K 19.62 18.10 13.124  0.013 12.971  0.010 null   null   null   null   - 14.89 0.01 14.19 0.01 uu           - -0.05685 0.0050 -0.15100 0.0051  161.3   7.1 22.6   null    null    null    null    46.01   40.26    43.1 5 out    1.92   null     0.15    4.73    3.21   null   null   null                                                                            
   CWISE J192700.38+003849.1             G,D null null   -- null  null  15.397  0.026 14.883  0.035 null   null   null   null   - 16.61 0.02 null  null U-           -  0.15668 0.0180 -0.12100 0.0192  198.0  26.3  7.5   null    null    null    null    null    null     47.4 6 out    1.73   null     0.51   null    null     8.0   null   null  colors suggest ~L8 --> d ~ 47.4 pc                                                               
   CWISE J192738.93-851335.6               Z null null   -- null  null  18.007  0.091 15.529  0.033 17.428  0.035 15.554  0.017 K 19.76 0.21 null  null V-           - -0.06613 0.0377  0.03440 0.0402   74.5  55.1  1.4   19.33   null    23.27   26.23   null    null     21.3 1 out    4.23    1.87    2.48   null    null    17.5   18.1   18.9  motion is not yet confirmed                              
   CWISE J193541.58-332557.6           D,V,G null null   -- null  null  13.311  0.014 12.917  0.011 null   null   null   null   - 16.07 0.01 null  null V-           -  0.16683 0.0062 -0.09990 0.0060  194.5   8.6 22.5   null    null    null    null    null    null     20.1 6 out    3.15   null     0.39   null    null    null   null   null  colors suggest ~L7.5 --> d ~ 20.1 pc                                                                         
   CWISE J193652.68+001922.8     D,T,S,G,Q,L null null   -- null  null  16.099  0.034 14.462  0.022 null   null   null   null   - 16.26 0.01 null  null P- 2021-Jul-01  0.38487 0.0203 -0.13200 0.0223  406.9  30.2 13.5   null    null    null    21.87   null    null     21.9 2 out    1.80   null     1.64   null    null    15.6   null   null  J-W2 color is also consistent with ~T5.5                                                                                                         
   CWISE J194929.61+171301.3             T,J null  2.5   -K 19.22 17.65 12.182  0.012 12.031  0.010 null   null   null   null   - 14.16 0.01 13.40 0.01 uu           -  0.17857 0.0047 -0.09590 0.0046  202.7   6.6 30.8   null    23.69   null    null    null    20.84    20.6 5 out    2.13   null     0.15    5.06    3.49   null   null   null                                                                    
   CWISE J195150.85-134841.5       A,B,S,G,L null null   -- null  null  15.340  0.020 14.212  0.018 null   null   null   null   - 15.83 0.01 null  null V-           - -0.11850 0.0132 -0.23400 0.0139  262.3  19.2 13.7   null    null    null    22.67   null    null     22.7 2 out    1.62   null     1.13   null    null    13.7   null   null  J-W2 color is only marginally consistent with the W1-W2-based type estimate of ~T3.5                      
   CWISE J201510.63-675005.6               1 null null   -- null  null  16.759  0.041 14.570  0.020 15.918  0.023 14.665  0.018 a 16.92 0.02 null  null V-           - -0.02940 0.0210 -0.20800 0.0214  210.1  30.0  7.0   null    null    21.39   18.92   null    null     21.4 1 out    2.35    1.25    2.19   null    null    16.9   16.6   null  J-W2 color is also consistent with ~T6-6.5                                                    
   CWISE J202225.15+182059.4             D,G null null   -- null  null  13.283  0.013 12.902  0.010 null   null   null   null   - 16.47 0.02 null  null U-           -  0.08114 0.0052  0.02120 0.0053   83.9   7.4 11.3   null    null    null    null    null    null     22.6 6 out    3.57   null     0.38   null    null    null   null   null  J-W2 color is marginally consistent with a W1-W2 phototype of ~L6-7 --> d ~ 22.6 pc      
   CWISE J202316.58-374755.1         D,L,G,Q null null   -- null  null  19.346 null   16.107  0.080 null   null   null   null   - 19.78 null null  null V-           -  0.30364 0.1058 -0.66300 0.1135  729.2 155.2  4.7   null    null    null  < 24.24   null    null    <29.0 6 ---   >3.67   null  >  3.24   null    null  > 19.0   null   null  undetected at VHS J -- implanting of artificial sources in the image gives JMKO >~ 19.78 mag; >~T8.5 --> d < 29.0 pc
   CWISE J203438.09-462543.1         G,S,Q,L null null   -- null  null  17.859  0.094 15.347  0.038 null   null   null   null   - 19.11 0.11 null  null V-           -  0.14582 0.0480 -0.38000 0.0513  407.0  70.3  5.8   null    null    null    23.79   null    null     19.1 6  in    3.76   null     2.51   null    null    17.6   null   null  J-W2 color suggests a slightly later type of ~T8.5 --> d ~ 19.1 pc                                
   CWISE J204055.20+465148.0      P (not GS) null null   -K null  null  17.851  0.164 15.096  0.060 null   null   null   null   - null  null null  null --           - -0.00820 0.0552  0.19400 0.0541  194.2  77.3  2.5   null    null    null    19.09   null    null     19.1 2 ---   null    null     2.75   null    null    18.1   null   null  confirmation of this object is still needed
   CWISE J204800.33+503823.7               A null null   -- null  null  16.289  0.027 14.784  0.018 null   null   null   null   - 16.32 0.01 null  null u-           -  0.16397 0.0190  0.33300 0.0178  371.2  26.0 14.3   null    null    null    26.45   null    null     26.5 2 out    1.54   null     1.51   null    null    15.2   null   null  J-W2 color is also consistent with ~T5                                                         
   CWISE J205338.54-353922.5             C,H null null   -- null  null  15.810  0.026 14.283  0.019 15.123  0.017 14.263  0.018 K 16.04 0.01 null  null V-           - -0.00947 0.0164  0.06360 0.0178   64.3  24.2  2.7   null    null    21.34   20.86   null    null     21.3 1 out    1.76    0.86    1.53   null    null    15.2   15.3   null             
   CWISE J210057.80-624555.4               D null null   -- 21.06 19.38 13.446  0.014 12.906  0.010 null   null   null   null   - 15.50 0.01 null  null V-           - -0.02820 0.0053  0.05473 0.0053   61.6   7.5  8.2   null    null    null    null    null    18.46    18.5 4  in    2.59   null     0.54    5.56    3.88    8.4   null   null  faint Gaia DR3 entry w/o plx
   CWISE J210253.48-125901.1           D,Q,K null null   -- null  null  19.626 null   15.730  0.058 null   null   null   null   - null  null null  null --           - -0.17509 0.0820 -0.15469 0.0951  233.6 125.6  1.9   null    null    null  < 14.40   null    null     ---- 6 ---   null    null  >  3.90   null    null  > 20.0   null   null  object's existence and motion still need to be confirmed                                  
   CWISE J211422.40-425007.4             G,Q null null   -- null  null  17.332  0.068 15.764  0.051 null   null   null   null   - 19.58 0.10 null  null V-           -  0.12479 0.0539 -0.42764 0.0551  445.5  77.1  5.8   null    null    null    40.73   null    null     ---- 6 ---    3.82   null     1.57   null    null    15.4   null   null  bright star to SE likely not cpm (d = 41.3 pc, Gaia DR3); colors are consistent with sdT so distance estimate difficult
   CWISE J213322.07-174151.5       D,G,Q,L,O null null   -- null  null  18.595  0.240 15.442  0.044 17.186  0.261 15.442  0.044 K 18.05 0.03 null  null P- 2020-Jun-03 -0.32528 0.0606 -0.28246 0.0562  430.8  82.6  5.2   null    null    23.80   18.62   null    null     23.8 1 out    2.61    1.74    3.15   null    null    18.8   17.8   null  CWISE W2 assumed for ch2
   CWISE J214752.25+123858.7     Z,R,S,G,Q,K null null   -- null  null  17.540  0.081 15.343  0.037 null   null   null   null   - 18.73 0.12 null  null U-           -  0.22639 0.0417  0.11938 0.0436  255.9  60.3  4.2   null    null    null    26.93   null    null     17.6 6 out    3.39   null     2.20   null    null    16.9   null   null  J-W2 is more consistent with ~T8 --> d ~ 17.6 pc                                                                  
   CWISE J215018.64-752053.9            13,2 null 18.0   -F null  null  17.824  0.091 15.783  0.044 17.020  0.036 15.632  0.018 b 18.10 0.10 null  null V-           -  0.94177 0.0605 -0.25388 0.0574  975.4  83.4 11.7   null    null    31.28   34.96   null    null     24.2 5 out    2.32    1.39    2.04   null    null    16.6   16.9   null  common proper motion with brighter star w/ d = 24.2 pc (Gaia DR3)
   CWISE J215108.18+024623.3         D,Z,S,G null null   -- null  null  19.096 null   15.675  0.052 null   null   null   null   - 18.48 0.10 null  null U-           -  0.23354 0.0620  0.01507 0.0621  234.0  87.8  2.7   null    null    null  < 18.13   null    null     31.3 6 out    2.80   null  >  3.42   null    null  > 19.2   null   null  J-W2 suggests ~T7.5 --> d ~ 31.3 pc; large galaxy in field
   CWISE J215841.48+732842.8               1 null null   -- null  null  17.573  0.057 15.043  0.020 16.927  0.052 15.160  0.020 a 19.13 0.06 null  null P- 2019-Jul-14  0.16136 0.0240 -0.06980 0.0211  175.8  32.0  5.5   15.92   null    20.64   20.52   null    null     18.3 1  in    4.09    1.77    2.53   null    null    17.7   17.8   18.8                                                                                                      
   CWISE J215859.63-085441.9              16 null null   -- 14.45 12.92 10.303  0.013 10.060  0.009 null   null   null   null   - 11.21 0.02 10.71 0.03 22           -  0.07848 0.0044 -0.11231 0.0040  137.0   5.9 23.0   null    null    null    null    28.31   38.99    28.3 3 out    1.15   null     0.24    3.24    1.71   null   null   null  J_2MASS used as a proxy for J_MKO; Gaia DR3 entry w/o plx
   CWISE J220452.00+063343.4               Q null null   -- null  null  19.174  0.355 15.995  0.069 17.856  0.094 16.011  0.025 a null  null null  null --           - -0.10892 0.0873 -0.09917 0.0943  147.3 128.5  1.1   null    null    29.21   23.71   null    null     29.2 1 out   null     1.85    3.18   null    null    18.9   18.0   null                                                                                       
   CWISE J221113.55+054006.6               K null 16.0   -K null  null  16.613  0.044 15.103  0.032 null   null   null   null   - 16.56 0.02 null  null U-           - -0.06274 0.0319 -0.08445 0.0303  105.2  44.0  2.4   null    null    null    30.59   null    null     20.5 6 out    1.46   null     1.51   null    null    15.2   null   null  measured type of T6 suggests d ~ 20.5 pc                                                 
   CWISE J221841.26+143002.2               2 null null   -- null  null  17.293  0.064 15.208  0.034 16.896  0.030 15.281  0.017 b 18.93 0.04 null  null P- 2019-Jul-14 -0.32160 0.0414 -0.19183 0.0434  374.5  60.0  6.2   null    null    23.71   26.40   null    null     20.2 6 out    3.72    1.61    2.08   null    null    16.7   17.5   null  J-W2 is consistent with ~T8.5 --> d ~ 20.2 pc                                                                           
   CWISE J221859.41+114642.7               2 null 17.0   -K null  null  17.822  0.103 15.034  0.029 16.490  0.021 14.889  0.016 b 17.94 0.01 null  null P- 2014-Sep-14  0.24068 0.0351 -0.32739 0.0402  406.3  53.4  7.6   null    null    19.94   18.28   null    null     29.4 6 out    2.91    1.60    2.79   null    null    18.2   17.4   null  measured type of T7 suggests d ~ 29.4 pc, but its spectrum hints at a subdwarf nature                                                                     
   CWISE J222701.50+260450.0             D,Z null null   -- null  null  19.744 null   16.291  0.080 null   null   null   null   - 22.15 0.05 null  null K- 2021-Aug-27  0.30251 0.1027  0.15370 0.1089  339.3 149.7  2.3   20.02   null    null  < 23.68   null    null     20.0 1  in    5.86   null  >  3.45   null    null  > 19.3   null   19.8                                                                                                 
   CWISE J223002.32+424655.3       D,S,G,Q,K null null   -- null  null  17.622  0.076 15.023  0.027 null   null   null   null   - 17.65 0.01 null  null P- 2020-Sep-03  0.23521 0.0331  0.09954 0.0341  255.4  47.5  5.4   null    null    null    19.75   null    null     19.8 2  in    2.63   null     2.60   null    null    17.8   null   null  J-W2 is also consistent with ~T7.5                                                                                               
   CWISE J223936.75+481633.5           D,S,Q null null   -- null  null  13.655  0.013 13.258  0.010 null   null   null   null   - 16.71 0.02 null  null U-           -  0.08195 0.0058 -0.00938 0.0057   82.5   8.1 10.1   null    null    null    null    null    null     29.0 6 out    3.45   null     0.40   null    null    null   null   null  J-W2 and W1-W2 suggest ~L7-8 --> d ~ 29.0 pc                                                                                                
   CWISE J224547.21-433341.5             a,2 null null   -- null  null  17.828  0.137 15.358  0.038 null   null   15.029  0.017 b 18.02 0.02 null  null V-           -  0.98440 0.0539 -0.24243 0.0527 1013.8  75.4 13.4   null    null    null    24.33   null    null     17.5 6  in    2.66   null     2.47   null    null    17.5   null   null  J-ch2 color suggests ~T8 --> d ~ 17.5 pc                                     
   CWISE J224918.91-831135.8               Q null null   -- null  null  19.988 null   16.295  0.060 null   null   null   null   - 19.67 0.22 null  null V-           -  0.09153 0.0834 -0.01530 0.0770   92.8 113.5  0.8   null    null    null  < 20.89   null    null     ---- 6 ---    3.38   null  >  3.69   null    null  > 19.7   null   null  J-W2 color suggests <~T8.5, in conflict with W1-W2 color limit; object needs motion confirmation before estimating distance 
   CWISE J225109.59-074037.2               1 null null   -- null  null  17.861  0.118 15.199  0.037 16.869  0.053 15.100  0.019 a 18.09 0.03 null  null G- 2019-Apr-29  0.79613 0.0493  0.26368 0.0523  838.7  71.9 11.7   null    null    20.05   20.85   null    null     20.1 1 out    2.89    1.77    2.66   null    null    17.9   17.8   null                                                                                                           
   CWISE J225138.58-220429.5           L,G,Q null null   -- null  null  16.461  0.038 15.137  0.035 null   null   null   null   - null  null null  null --           - -0.32042 0.0352  0.08405 0.0327  331.3  48.0  6.9   null    null    null    32.85   null    null     32.9 2 out   null    null     1.32   null    null    14.5   null   null  additional color information is desirable                                                      
   CWISE J225208.98+555800.9             D,G null null   -- null  null  13.021  0.012 12.661  0.010 null   null   null   null   - 15.66 0.01 null  null u-           -  0.18880 0.0051 -0.04161 0.0044  193.3   6.7 28.7   null    null    null    null    null    null     21.5 6 out    3.00   null     0.36   null    null    null   null   null  J-W2 and W1-W2 suggest ~L6-7 --> d ~ 21.5 pc; J mag blended w/ bkg object, so J-W2 color may be bluer and distance larger
   CWISE J225525.22-302320.8           M,G,T null null   -- null  null  19.008  0.331 16.241  0.090 null   null   null   null   - null  null null  null --           -  0.37314 0.1185  0.14680 0.1225  401.0 170.4  2.4   null    null    null    32.17   null    null     32.2 2 out   null    null     2.77   null    null    18.1   null   null                                                                                  
   CWISE J225832.95+312732.9             S,K null null   -- null  null  19.755 null   16.282  0.069 null   null   null   null   - 19.40 0.13 null  null U-           -  0.10471 0.1057 -0.11923 0.0993  158.7 145.0  1.1   null    null    null  < 23.34   null    null     34.7 6 out    3.12   null  >  3.47   null    null  > 19.3   null   null  J-W2 suggests ~T8 --> d ~ 34.7 pc                                                                                  
   CWISE J230930.81+145630.6               2 null 18.0   -M null  null  18.209  0.143 15.597  0.046 16.867  0.027 15.455  0.018 b 17.75 0.04 null  null U-           -  0.68260 0.0646 -0.55861 0.0649  882.0  91.6  9.6   null    null    28.49   25.59   null    null     16.2 6  in    2.15    1.41    2.61   null    null    17.8   17.0   null  measured type of T8 and J mag suggest d ~ 16.2 pc                                                                                         
   CWISE J231228.31-205749.5       S,P,L,G,Q null null   -- null  null  18.615  0.229 15.406  0.042 null   null   null   null   - 19.19 0.01 null  null K- 2021-Aug-27  0.41942 0.0579  0.09810 0.0601  430.7  83.5  5.2   null    null    null    17.82   null    null     20.8 6 out    3.78   null     3.21   null    null    18.9   null   null  J-W2 suggests ~T8.5 --> d ~ 20.8 pc                                                                                                        
   CWISE J231403.13+693935.2     A,T,G,N,R,J null  7.0   -K 20.57 18.91 12.797  0.012 12.379  0.009 null   null   null   null   - null  null 14.23 0.05 -2           -  0.25654 0.0042 -0.10709 0.0037  278.0   5.6 49.7   null    16.20   null    null    null    null     23.3 5 out   null    null     0.42   null    null     6.5   null   null                 
   CWISE J231819.17+692004.5       T,G,S,Q,L null null   -- null  null  16.808  0.040 14.850  0.021 null   null   null   null   - null  null null  null --           -  0.40509 0.0237  0.66273 0.0211  776.7  31.7 24.5   null    null    null    23.44   null    null     23.4 2 out   null    null     1.96   null    null    16.4   null   null  other color information needed                                                                                          
   CWISE J233008.80+493300.4             S,I null null   -- null  null  18.200  0.145 15.205  0.031 null   null   null   null   - 17.10 0.05 null  null U-           - -0.14271 0.0397 -0.00204 0.0401  142.7  56.4  2.5   null    null    null    18.00   null    null     33.1 6 out    1.90   null     2.99   null    null    18.6   null   null  J-W2 suggests an earlier type of ~T5 --> d ~ 33.1 pc                                                                                          
   CWISE J233135.66+644356.5               T null -2.0   -K 18.62 16.66 11.601  0.010 11.352  0.008 null   null   null   null   - null  null 12.61 0.03 -2           -  0.11751 0.0036 -0.01739 0.0032  118.8   4.8 24.7   null    null    null    null    null    null     29.7 5 out   null    null     0.25   null    null    null   null   null                                                                                    
   CWISE J233817.04-732930.3               2 null null   -- null  null  18.924  0.223 15.493  0.032 17.628  0.052 15.525  0.018 b 19.23 0.04 null  null G- 2015-Jun-30  0.72308 0.0467 -0.14966 0.0395  738.4  61.2 12.1   null    null    19.92   16.59   null    null     19.9 1  in    3.74    2.10    3.43   null    null    19.3   18.8   null  J-W2 also suggests ~T8.5; noisy spectrum gives type of >T6 (Meisner et al. 2020b)
   CWISE J233819.49-385421.2             D,H null 10.0   -K null  null  13.986  0.015 13.359  0.011 null   null   null   null   - 16.13 0.01 15.18 0.08 V2           - -0.05356 0.0066 -0.02410 0.0066   58.7   9.3  6.3   null    18.50   null    null    null    null     18.5 1  in    2.77   null     0.63   null    null     9.6   null   null  W1-W2-based type estimate matches the measured type                      
   CWISE J235117.23-413657.4           G,O,S null null   -- null  null  14.175  0.016 13.682  0.012 null   null   null   null   - 16.29 0.01 null  null V-           - -0.12559 0.0078 -0.05508 0.0074  137.1  10.8 12.8   null    null    null    null    null    null     33.0 6 out    2.61   null     0.49   null    null     7.7   null   null  J-W2 consistent with ~L6 --> d ~ 33.0 pc                                                             
   CWISE J235120.60-700026.2               2 null null   -- null  null  19.439  0.335 15.626  0.036 18.415  0.109 15.708  0.019 b 22.43 0.21 null  null G- 2021-Jul-17  0.01608 0.0522 -0.13228 0.0491  133.3  71.7  1.9   12.50   null    13.60   14.38   null    null     13.1 1  in    6.80    2.71    3.81   null    null    19.9   20.6   20.2  likely a Y dwarf        
   CWISE J235456.84-481441.4               2 null null   -- null  null  18.401  0.147 15.964  0.054 18.086  0.078 15.850  0.019 b 20.93 0.10 null  null --           -  0.43667 0.0697 -0.33019 0.0715  547.5  99.9  5.5   20.38   null    21.14   32.60   null    null     20.8 1 out    4.97    2.24    2.44   null    null    17.5   19.2   19.3                                                                                       
   CWISE J235458.33+410248.2           W,S,G null null   -- null  null  18.973  0.265 15.672  0.042 null   null   null   null   - 18.63 0.10 null  null U-           - -0.21742 0.0622 -0.12105 0.0606  248.8  86.8  2.9   null    null    null    19.24   null    null     24.3 1 out    2.96   null     3.30   null    null    19.1   null   null  J-W2 suggests ~T8 --> d ~ 24.3 pc                                                                 
   CWISE J235713.17-630827.3              16 -5.0 null   K- 14.47 12.76  9.798  0.012  9.573  0.007 null   null   null   null   - 10.83 0.02 10.27 0.02 22           - -0.03229 0.0038  0.04222 0.0034   53.2   5.1 10.4   null    null    null    null    15.69   23.19    20.1 6 out    1.26   null     0.22    3.64    1.93   null   null   null  J2MASS used as a proxy for JMKO; two Gaia DR3 entries w/o plx; type of M5 w/ G and GRP values of brighter Gaia entry suggests d ~ 20.1 pc


==> anc/table18.txt <==
|MassBin    |Total|sig |SpaceDensity|SpaceDensityErr|Lowerlimit|
|char       |real |real|real        |real           |char      |
|M_Sun      |     |    |            |               |          |
|           |     |    |            |               |null      |
   0.00-0.10 924.9 30.4 0.0276005    0.0009072       y
   0.10-0.20 761.0 28.9 0.0227094    0.0008624        
   0.20-0.30 511.6 24.2 0.0152669    0.0007222        
   0.30-0.40 351.7 20.5 0.0104953    0.0006118        
   0.40-0.50 265.6 18.2 0.0079259    0.0005431        
   0.50-0.60 214.3 16.8 0.0063950    0.0005013        
   0.60-0.70 127.0 14.1 0.0037899    0.0004208        
   0.70-0.80  94.5 12.6 0.0028200    0.0003760        
   0.80-0.90  82.2 11.7 0.0024530    0.0003491        
   0.90-1.00  71.6 11.0 0.0021367    0.0003283        
   1.00-1.10  60.7 10.0 0.0018114    0.0002984        
   1.10-1.20  45.0  8.6 0.0013429    0.0002566        
   1.20-1.30  30.3  7.2 0.0009042    0.0002149        
   1.30-1.40  24.4  6.4 0.0007281    0.0001910        
   1.40-1.50  18.9  5.7 0.0005640    0.0001701        
   1.50-1.60  14.1  5.1 0.0004208    0.0001522        
   1.60-1.70  11.4  4.6 0.0003402    0.0001373        
   1.70-1.80   9.9  4.2 0.0002954    0.0001253        
   1.80-1.90   8.2  3.9 0.0002447    0.0001164        
   1.90-2.00   8.4  3.8 0.0002507    0.0001134        
   2.00-2.10   7.8  3.6 0.0002328    0.0001074        
   2.10-2.20   5.3  3.2 0.0001582    0.0000955        
   2.20-2.30   4.8  3.0 0.0001432    0.0000895        
   2.30-2.40   4.0  2.8 0.0001194    0.0000836        
   2.40-2.50   4.7  2.9 0.0001403    0.0000865        
   2.50-2.60   4.6  2.8 0.0001373    0.0000836        
   2.60-2.70   3.3  2.6 0.0000985    0.0000776        
   2.70-2.80   3.2  2.5 0.0000955    0.0000746        
   2.80-2.90   3.0  2.4 0.0000895    0.0000716        
   2.90-3.00   2.8  2.4 0.0000836    0.0000716        
   3.00-3.10   2.6  2.3 0.0000776    0.0000686        
   3.10-3.20   2.4  2.2 0.0000716    0.0000657        
   3.20-3.30   2.3  2.1 0.0000686    0.0000627        
   3.30-3.40   2.0  2.0 0.0000597    0.0000597        
   3.40-3.50   1.9  1.9 0.0000567    0.0000567        
   3.50-3.60   1.8  1.9 0.0000537    0.0000567        
   3.60-3.70   1.6  1.8 0.0000477    0.0000537        
   3.70-3.80   1.5  1.7 0.0000448    0.0000507        
   3.80-3.90   1.4  1.6 0.0000418    0.0000477        
   3.90-4.00   1.3  1.6 0.0000388    0.0000477        
   4.00-4.10   1.2  1.6 0.0000358    0.0000477        
   4.10-4.20   1.2  1.5 0.0000358    0.0000448        
   4.20-4.30   1.1  1.5 0.0000328    0.0000448        
   4.30-4.40   1.1  1.4 0.0000328    0.0000418        
   4.40-4.50   1.1  1.4 0.0000328    0.0000418        
   4.50-4.60   1.0  1.4 0.0000298    0.0000418        
   4.60-4.70   0.9  1.4 0.0000269    0.0000418        
   4.70-4.80   0.9  1.4 0.0000269    0.0000418        
   4.80-4.90   0.9  1.3 0.0000269    0.0000388        
   4.90-5.00   0.9  1.3 0.0000269    0.0000388        
   5.00-5.10   0.8  1.3 0.0000239    0.0000388        
   5.10-5.20   0.8  1.3 0.0000239    0.0000388        
   5.20-5.30   0.8  1.2 0.0000239    0.0000358        
   5.30-5.40   0.8  1.2 0.0000239    0.0000358        
   5.40-5.50   0.7  1.2 0.0000209    0.0000358        
   5.50-5.60   0.7  1.2 0.0000209    0.0000358        
   5.60-5.70   0.7  1.1 0.0000209    0.0000328        
   5.70-5.80   0.6  1.1 0.0000179    0.0000328        
   5.80-5.90   0.6  1.1 0.0000179    0.0000328        
   5.90-6.00   0.6  1.0 0.0000179    0.0000298        
   6.00-6.10   0.5  1.0 0.0000149    0.0000298        
   6.10-6.20   0.5  1.0 0.0000149    0.0000298        
   6.20-6.30   0.5  0.9 0.0000149    0.0000269        
   6.30-6.40   0.4  0.9 0.0000119    0.0000269        
   6.40-6.50   0.4  0.9 0.0000119    0.0000269        
   6.50-6.60   0.4  0.9 0.0000119    0.0000269        
   6.60-6.70   0.4  0.8 0.0000119    0.0000239        
   6.70-6.80   0.3  0.8 0.0000090    0.0000239        
   6.80-6.90   0.3  0.8 0.0000090    0.0000239        
   6.90-7.00   0.3  0.7 0.0000090    0.0000209        
   7.00-7.10   0.3  0.7 0.0000090    0.0000209        
   7.10-7.20   0.2  0.7 0.0000060    0.0000209        
   7.20-7.30   0.2  0.6 0.0000060    0.0000179        
   7.30-7.40   0.2  0.6 0.0000060    0.0000179        
   7.40-7.50   0.2  0.6 0.0000060    0.0000179        
   7.50-7.60   0.2  0.6 0.0000060    0.0000179        
   7.60-7.70   0.2  0.5 0.0000060    0.0000149        
   7.70-7.80   0.1  0.5 0.0000030    0.0000149        
   7.80-7.90   0.1  0.5 0.0000030    0.0000149        
   7.90-8.00   0.1  0.5 0.0000030    0.0000149        
   0.00-0.02 158.1 12.6 0.0047179    0.0003760       y
   0.02-0.04 249.7 15.8 0.0074514    0.0004715       y
   0.04-0.06 187.7 13.7 0.0056013    0.0004088        
   0.06-0.08 178.7 13.4 0.0053327    0.0003999        
   0.08-0.10 150.9 13.9 0.0045031    0.0004148        
   0.10-0.12 184.7 15.4 0.0055117    0.0004596        
   0.12-0.14 140.8 13.9 0.0042017    0.0004148        
   0.14-0.16 142.9 14.1 0.0042644    0.0004208        
   0.16-0.18 149.1 14.5 0.0044494    0.0004327        
   0.18-0.20 143.4 14.3 0.0042793    0.0004267        
   0.20-0.22 119.8 13.2 0.0035750    0.0003939        
   0.22-0.24 105.6 12.5 0.0031513    0.0003730        
   0.24-0.26 104.0 12.4 0.0031035    0.0003700        
   0.26-0.28  95.8 12.1 0.0028588    0.0003611        
   0.28-0.30  86.3 11.5 0.0025753    0.0003432        
   0.30-0.32  75.4 10.8 0.0022501    0.0003223        
   0.32-0.34  66.9 10.4 0.0019964    0.0003104        
   0.34-0.36  72.8 10.7 0.0021725    0.0003193        
   0.36-0.38  69.7 10.6 0.0020800    0.0003163        
   0.38-0.40  66.9 10.4 0.0019964    0.0003104        
   0.40-0.42  62.4 10.2 0.0018621    0.0003044        
   0.42-0.44  58.9  9.9 0.0017577    0.0002954        
   0.44-0.46  51.9  9.4 0.0015488    0.0002805        
   0.46-0.48  49.4  9.1 0.0014742    0.0002716        
   0.48-0.50  43.0  8.7 0.0012832    0.0002596        
   0.50-0.52  42.1  8.5 0.0012563    0.0002537        
   0.52-0.54  44.0  8.7 0.0013130    0.0002596        
   0.54-0.56  44.8  8.8 0.0013369    0.0002626        
   0.56-0.58  44.1  8.8 0.0013160    0.0002626        
   0.58-0.60  39.3  8.4 0.0011728    0.0002507        
   0.60-0.62  32.4  7.6 0.0009669    0.0002268        
   0.62-0.64  25.5  6.9 0.0007610    0.0002059        
   0.64-0.66  24.7  6.8 0.0007371    0.0002029        
   0.66-0.68  22.8  6.6 0.0006804    0.0001970        
   0.68-0.70  21.6  6.4 0.0006446    0.0001910        
   0.70-0.72  20.4  6.3 0.0006088    0.0001880        
   0.72-0.74  19.8  6.2 0.0005909    0.0001850        
   0.74-0.76  19.0  6.0 0.0005670    0.0001790        
   0.76-0.78  17.9  5.9 0.0005342    0.0001761        
   0.78-0.80  17.4  5.8 0.0005192    0.0001731        
   0.80-0.82  16.8  5.7 0.0005013    0.0001701        
   0.82-0.84  17.2  5.7 0.0005133    0.0001701        
   0.84-0.86  17.0  5.6 0.0005073    0.0001671        
   0.86-0.88  15.9  5.5 0.0004745    0.0001641        
   0.88-0.90  15.3  5.4 0.0004566    0.0001611        
   0.90-0.92  16.9  5.5 0.0005043    0.0001641        
   0.92-0.94  13.8  5.2 0.0004118    0.0001552        
   0.94-0.96  14.4  5.2 0.0004297    0.0001552        
   0.96-0.98  13.2  5.0 0.0003939    0.0001492        
   0.98-1.00  12.3  4.9 0.0003671    0.0001462        
   1.00-1.02  13.4  5.0 0.0003999    0.0001492        
   1.02-1.04  13.5  5.0 0.0004029    0.0001492        
   1.04-1.06  12.2  4.8 0.0003641    0.0001432        
   1.06-1.08  11.8  4.7 0.0003521    0.0001403        
   1.08-1.10  10.7  4.5 0.0003193    0.0001343        
   1.10-1.12   9.1  4.2 0.0002716    0.0001253        
   1.12-1.14   9.2  4.2 0.0002745    0.0001253        
   1.14-1.16   8.6  4.1 0.0002566    0.0001224        
   1.16-1.18   8.8  4.1 0.0002626    0.0001224        
   1.18-1.20   9.4  4.1 0.0002805    0.0001224        
   1.20-1.22   7.6  3.8 0.0002268    0.0001134        
   1.22-1.24   5.8  3.3 0.0001731    0.0000985        
   1.24-1.26   5.4  3.3 0.0001611    0.0000985        
   1.26-1.28   6.0  3.4 0.0001790    0.0001015        
   1.28-1.30   5.5  3.2 0.0001641    0.0000955        
   1.30-1.32   4.5  3.0 0.0001343    0.0000895        
   1.32-1.34   5.4  3.1 0.0001611    0.0000925        
   1.34-1.36   4.9  3.0 0.0001462    0.0000895        
   1.36-1.38   4.6  3.0 0.0001373    0.0000895        
   1.38-1.40   5.0  3.0 0.0001492    0.0000895        
   1.40-1.42   4.1  2.8 0.0001224    0.0000836        
   1.42-1.44   4.1  2.8 0.0001224    0.0000836        
   1.44-1.46   3.5  2.6 0.0001044    0.0000776        
   1.46-1.48   3.7  2.7 0.0001104    0.0000806        
   1.48-1.50   3.6  2.6 0.0001074    0.0000776        
   1.50-1.52   3.1  2.5 0.0000925    0.0000746        
   1.52-1.54   2.9  2.4 0.0000865    0.0000716        
   1.54-1.56   2.8  2.3 0.0000836    0.0000686        
   1.56-1.58   2.7  2.3 0.0000806    0.0000686        
   1.58-1.60   2.6  2.3 0.0000776    0.0000686        
 0.000-0.005   0.1  0.5 0.0000030    0.0000149       y
 0.005-0.010  28.2  5.3 0.0008415    0.0001582       y
 0.010-0.015  62.6  7.9 0.0018681    0.0002357       y
 0.015-0.020  67.2  8.2 0.0020054    0.0002447       y
 0.020-0.025  67.0  8.2 0.0019994    0.0002447       y
 0.025-0.030  66.9  8.2 0.0019964    0.0002447        
 0.030-0.035  60.8  7.8 0.0018144    0.0002328        
 0.035-0.040  54.9  7.4 0.0016383    0.0002208        
 0.040-0.045  50.7  7.1 0.0015130    0.0002119        
 0.045-0.050  47.2  6.9 0.0014085    0.0002059        
 0.050-0.055  45.1  6.7 0.0013459    0.0001999        
 0.055-0.060  44.6  6.7 0.0013309    0.0001999        
 0.060-0.065  43.3  6.6 0.0012921    0.0001970        
 0.065-0.070  39.0  6.2 0.0011638    0.0001850        
 0.070-0.075  40.6  6.4 0.0012116    0.0001910        
 0.075-0.080  55.7  7.5 0.0016622    0.0002238        
 0.080-0.085  30.0  6.7 0.0008952    0.0001999        
 0.085-0.090  33.4  7.4 0.0009967    0.0002208        
 0.090-0.095  42.5  8.3 0.0012683    0.0002477        
 0.095-0.100  45.0  8.7 0.0013429    0.0002596        
 0.100-0.105  46.1  8.8 0.0013757    0.0002626        
 0.105-0.110  47.5  9.0 0.0014175    0.0002686        
 0.110-0.115  50.4  9.2 0.0015040    0.0002745        
 0.115-0.120  40.7  8.4 0.0012146    0.0002507        
 0.120-0.125  34.7  7.8 0.0010355    0.0002328        
 0.125-0.130  32.3  7.5 0.0009639    0.0002238        
 0.130-0.135  34.6  7.7 0.0010325    0.0002298        
 0.135-0.140  39.2  8.2 0.0011698    0.0002447        
 0.140-0.145  37.7  8.1 0.0011250    0.0002417        
 0.145-0.150  35.4  7.9 0.0010564    0.0002357        
 0.150-0.155  34.3  7.9 0.0010236    0.0002357        
 0.155-0.160  35.5  8.0 0.0010594    0.0002387        
 0.160-0.165  36.2  8.0 0.0010803    0.0002387        
 0.165-0.170  37.7  8.2 0.0011250    0.0002447        
 0.170-0.175  39.1  8.3 0.0011668    0.0002477        
 0.175-0.180  36.2  8.1 0.0010803    0.0002417        
 0.180-0.185  35.0  8.0 0.0010445    0.0002387        
 0.185-0.190  36.8  8.1 0.0010982    0.0002417        
 0.190-0.195  36.5  8.1 0.0010892    0.0002417        
 0.195-0.200  35.0  8.0 0.0010445    0.0002387        
 0.200-0.205  33.3  7.8 0.0009937    0.0002328        
 0.205-0.210  30.2  7.4 0.0009012    0.0002208        
 0.210-0.215  29.5  7.3 0.0008803    0.0002178        
 0.215-0.220  26.8  7.0 0.0007998    0.0002089        
 0.220-0.225  26.5  6.9 0.0007908    0.0002059        
 0.225-0.230  26.6  7.0 0.0007938    0.0002089        
 0.230-0.235  26.7  6.9 0.0007968    0.0002059        
 0.235-0.240  25.8  6.9 0.0007699    0.0002059        
 0.240-0.245  25.5  6.8 0.0007610    0.0002029        
 0.245-0.250  25.7  6.9 0.0007669    0.0002059        
 0.250-0.255  26.4  6.9 0.0007878    0.0002059        
 0.255-0.260  26.5  7.0 0.0007908    0.0002089        
 0.260-0.265  25.7  6.9 0.0007669    0.0002059        
 0.265-0.270  24.4  6.7 0.0007281    0.0001999        
 0.270-0.275  23.2  6.6 0.0006923    0.0001970        
 0.275-0.280  22.5  6.5 0.0006714    0.0001940        
 0.280-0.285  22.4  6.4 0.0006685    0.0001910        
 0.285-0.290  22.1  6.4 0.0006595    0.0001910        
 0.290-0.295  21.3  6.3 0.0006356    0.0001880        
 0.295-0.300  20.5  6.2 0.0006118    0.0001850        
 0.300-0.305  19.6  6.0 0.0005849    0.0001790        
 0.305-0.310  19.0  6.0 0.0005670    0.0001790        
 0.310-0.315  18.7  5.9 0.0005580    0.0001761        
 0.315-0.320  18.0  5.8 0.0005371    0.0001731        
 0.320-0.325  17.2  5.7 0.0005133    0.0001701        
 0.325-0.330  16.6  5.6 0.0004954    0.0001671        
 0.330-0.335  16.3  5.6 0.0004864    0.0001671        
 0.335-0.340  16.8  5.6 0.0005013    0.0001671        
 0.340-0.345  18.0  5.8 0.0005371    0.0001731        
 0.345-0.350  18.5  5.9 0.0005521    0.0001761        
 0.350-0.355  18.4  5.9 0.0005491    0.0001761        
 0.355-0.360  18.0  5.8 0.0005371    0.0001731        
 0.360-0.365  17.5  5.8 0.0005222    0.0001731        
 0.365-0.370  17.7  5.8 0.0005282    0.0001731        
 0.370-0.375  17.5  5.8 0.0005222    0.0001731        
 0.375-0.380  17.0  5.7 0.0005073    0.0001701        
 0.380-0.385  17.3  5.7 0.0005163    0.0001701        
 0.385-0.390  16.9  5.7 0.0005043    0.0001701        
 0.390-0.395  16.2  5.5 0.0004834    0.0001641        
 0.395-0.400  16.5  5.6 0.0004924    0.0001671        


==> anc/tableA4.txt <==
|RA_rereg   |Dec_rereg  |RA_err |Dec_err|Band|MJD           |X                   |Y                   |Z                   |
|double     |double     |real   |real   |char|double        |double              |double              |double              |
|deg        |deg        |asec   |asec   |    |day           |km                  |km                  |km                  |
 272.8555557  66.9680473 0.01926 0.01576 ch2  57951.3599612     -146795664.394331     -29137217.001001     -15336117.968022
 272.8554312  66.9680074 0.02229 0.02085 ch2  58077.0419038      105457481.330533    -102108810.219802     -44432690.607376
 272.8554058  66.9679956 0.02281 0.01313 ch2  58122.9951224      153046661.423622      -8618952.216674      -1585273.269887
 272.8554273  66.9679729 0.02411 0.01427 ch2  58130.1216015      152890751.809545       7809001.342473       5815875.561150
 272.8554284  66.9679740 0.01951 0.01134 ch2  58137.7633120      150349854.612387      25297184.572655      13659004.961915
 272.8554287  66.9679583 0.01908 0.02450 ch2  58175.0395945      105086559.337856      99767940.252168      46540371.773800
 272.8554820  66.9679219 0.02531 0.01507 ch2  58273.4076556     -118644761.569412      84421955.147718      36263612.978462
 272.8554952  66.9679245 0.02961 0.01614 ch2  58291.5099557     -141091659.401558      47328398.282096      19209747.251980
 272.8554891  66.9679186 0.02281 0.01041 ch2  58335.1500194     -138629149.741706     -52963827.452966     -25951196.305877
 272.8553601  66.9678554 0.03625 0.02903 ch2  58498.1425525      153220373.447120      -4028741.139395        486254.779252
 272.8560720  66.9689200 0.57530 0.77180 W2   55208.1001000      -54218010.401722     125492917.029146      54404893.948880
 272.8561550  66.9689850 0.61860 0.60160 W2   55218.1246100      -77656310.917337     114765565.778998      49753627.578583
 272.8557560  66.9689860 0.75410 0.70730 W2   55368.0728800       -1413010.636866    -139472838.541523     -60464516.954879
 272.8560210  66.9689540 0.48430 0.66760 W2   55378.0940900       23850473.301007    -137810936.453353     -59744952.320063
 272.8558670  66.9689020 0.38780 0.52050 W2   55388.1485300       48534060.770210    -132242750.137776     -57330742.947200
 272.8560410  66.9689910 0.48900 0.59530 W2   55398.1696900       71761212.410020    -122940687.722246     -53297833.834754
 272.8560240  66.9689910 0.54390 0.66830 W2   55408.1581100       92886224.766562    -110222355.697590     -47784984.342428
 272.8563960  66.9688030 0.60310 0.63950 W2   55558.0566700      -15455897.556840     134233714.604264      58193628.643154
 272.8557050  66.9688110 0.63690 0.52780 W2   55568.1085600      -41233133.810742     129561186.582498      56167268.780605
 272.8565140  66.9689420 0.68580 0.74130 W2   55578.2265300      -65861471.532412     120745188.390467      52345679.993758
 272.8559330  66.9685780 0.68810 0.69030 W2   55588.3112600      -88329540.903037     108159267.639459      46889894.534000
 272.8559750  66.9684660 0.62170 0.54580 W2   56654.8315100      -18071396.380051     133956751.047736      58072359.927933
 272.8559340  66.9684410 0.56780 0.48810 W2   56664.8466000      -43663045.079326     128888959.702185      55875341.720196
 272.8554490  66.9684930 0.72680 0.62990 W2   56674.8278700      -67801503.509496     119847650.044084      51956442.483303
 272.8557940  66.9682470 0.75860 0.75360 W2   56684.8417300      -89925546.923459     107068369.936846      46415679.749629
 272.8556740  66.9685450 0.74220 0.67090 W2   56834.8347900       13087194.199211    -139007754.089238     -60261508.296468
 272.8559530  66.9686610 0.51670 0.59880 W2   56844.8350600       38013860.325357    -135113212.502168     -58573694.016331
 272.8558380  66.9685010 0.59370 0.76790 W2   56854.8346300       61858226.908326    -127431399.897521     -55243741.785965
 272.8556880  66.9683400 0.68190 0.69730 W2   56864.8338800       83977779.849897    -116169401.533306     -50360893.068823
 272.8554740  66.9684720 0.78350 0.74870 W2   56874.8330100      103722387.832898    -101621679.592784     -44055061.757333
 272.8558640  66.9683280 0.71370 0.62290 W2   57014.8923500       -4526816.777386     134947342.161119      58501166.447159
 272.8555560  66.9682520 0.52350 0.59960 W2   57024.8805100      -30434029.987719     132040527.726327      57241901.710333
 272.8558100  66.9682470 0.69260 0.60020 W2   57034.8676500      -55391280.793445     125059480.133881      54215181.930669
 272.8557300  66.9682300 0.87660 0.62470 W2   57044.8541500      -78647878.549907     114204800.784050      49509361.487784
 272.8557910  66.9683510 0.62160 0.58350 W2   57194.8694000        -115282.592979    -139488651.693972     -60469952.841093
 272.8557840  66.9682000 0.62450 0.63850 W2   57204.8749600       25095610.533873    -137625943.427169     -59663225.254113
 272.8555960  66.9682350 0.48130 0.51130 W2   57214.8798800       49602025.440022    -131906912.782707     -57183240.966214
 272.8550840  66.9680660 0.33880 0.34540 W2   57224.8844200       72721376.228155    -122465903.495890     -53090880.082812
 272.8556580  66.9682770 0.63210 0.53770 W2   57234.8888400       93776294.776221    -109576254.975396     -47503434.555064
 272.8562150  66.9681410 0.80770 0.66440 W2   57374.9194500        9132707.606555     134794019.806798      58434569.965790
 272.8552640  66.9681490 0.57850 0.49770 W2   57384.9183200      -16969742.135104     134071987.533699      58121929.924334
 272.8554730  66.9682650 0.62140 0.58260 W2   57394.9498500      -42638241.613496     129178092.874946      55999784.807115
 272.8558140  66.9680870 0.43780 0.46120 W2   57404.9480200      -66898616.972928     120271285.190217      52139483.314816
 272.8551590  66.9682020 0.82730 0.80550 W2   57554.9925500      -13100476.145184    -138914547.503663     -60220994.865903
 272.8554040  66.9682620 0.64290 0.68620 W2   57564.9836000       12156606.453413    -139077532.421208     -60291445.213977
 272.8555620  66.9682960 0.55920 0.52920 W2   57574.9744600       37087431.996227    -135341997.707839     -58671864.403565
 272.8553160  66.9682350 0.62360 0.62300 W2   57584.9654400       60971104.363930    -127798443.173116     -55402541.706044
 272.8560270  66.9679200 0.79280 0.78490 W2   57594.9561800       83137391.931938    -116681856.322345     -50582779.032710
 272.8551320  66.9680250 0.72070 0.67190 W2   57735.0761600       22395179.757120     133543792.902367      57892633.287910
 272.8559010  66.9682100 0.77390 0.72140 W2   57745.0975500       -3725111.017933     134965562.397679      58508353.064790
 272.8551940  66.9677360 0.71320 0.69740 W2   57755.0531800      -29574901.315791     132210842.092599      57314573.398982
 272.8554360  66.9680700 0.82220 0.87270 W2   57765.0740700      -54660164.827082     125323726.839015      54329477.587483
 272.8558420  66.9681930 0.60280 0.74370 W2   57915.1600700      -25874382.509679    -137322290.839439     -59529955.678071
 272.8554600  66.9680180 0.70320 0.58150 W2   57925.1442500        -726774.917999    -139486425.382495     -60467463.688290
 272.8556390  66.9679890 0.70860 0.66280 W2   57935.1284300       24451252.210802    -137727172.445926     -59705697.927979
 272.8552590  66.9680740 0.74510 0.64970 W2   57945.1451300       49007002.157076    -132087378.204190     -57260721.865186
 272.8551530  66.9681710 0.95650 0.84750 W2   58095.1281200       35738128.451766     131167589.532269      56861381.388771
 272.8554500  66.9678040 0.70310 0.59060 W2   58105.1434500        9885911.997476     134759014.257010      58418027.223343
 272.8554980  66.9677160 0.71350 0.71810 W2   58115.2241100      -16444415.330173     134131767.676226      58147032.250920
 272.8552030  66.9678860 0.71690 0.67670 W2   58125.1736100      -41914300.347476     129373763.420178      56083805.598808
 272.8553150  66.9678620 0.90170 0.88230 W2   58275.4389700      -38184571.336496    -134800647.026754     -58435952.901004
 272.8557230  66.9681540 0.76300 0.67340 W2   58295.5281100       12250305.927403    -139064541.403222     -60285210.162349
 272.8555850  66.9676840 0.76380 0.82150 W2   58455.6511400       47624888.811393     128048142.314375      55508147.730743
 272.8553900  66.9677090 0.90040 0.86470 W2   58475.6737800       -3895585.800151     134953255.359082      58502219.553776
 272.8555630  66.9679140 0.38200 0.62960 W2   58485.5543200      -29540696.588225     132214794.366091      57314698.267382
 272.8548850  66.9678440 0.99230 0.94810 W2   58645.9038500      -25276384.316807    -137424889.790851     -59573902.640940
 272.8547870  66.9678690 0.93380 0.77190 W2   58655.6178100        -810451.575495    -139483148.468790     -60465521.491405

